Single-soft emissions for amplitudes with two colored particles at three loops

We compute the three-loop correction to the universal single-soft emission current for the case of scattering amplitudes with two additional color-charged partons. We present results valid for QCD and $\mathcal{N}=4$ super-symmetric Yang-Mills theory. To achieve our results we develop a new integrand expansion technique for scattering amplitudes in the presence of soft emissions. Furthermore, we obtain contributions from single final-state parton matrix elements to the Higgs boson and Drell-Yan production cross section at next-to-next-to-next-to-next-to leading order (N$^4$LO) in perturbative QCD in the threshold limit.

==> anc/K2.txt <==
K2[0]=1;
K2[1]=-1/4*CA/ep^2 - (CA*Pi^2)/48 + (13*CA*ep^2*Pi^4)/1920 + (311*CA*ep^4*Pi^6)/96768 + (5287*CA*ep^6*Pi^8)/5529600 + (7*CA*ep*Zeta[3])/12 + (7*CA*ep^3*Pi^2*Zeta[3])/144 - (91*CA*ep^5*Pi^4*Zeta[3])/5760 - (49*CA*ep^4*Zeta[3]^2)/72 - (49*CA*ep^6*Pi^2*Zeta[3]^2)/864 + (31*CA*ep^3*Zeta[5])/20 + (31*CA*ep^5*Pi^2*Zeta[5])/240 - (217*CA*ep^6*Zeta[3]*Zeta[5])/60 + (127*CA*ep^5*Zeta[7])/28;
K2[2]=(-571*CA^2)/1296 + CA^2/(32*ep^4) - (11*CA^2)/(192*ep^3) - (67*CA^2)/(576*ep^2) - (193*CA^2)/(864*ep) - (1705*CA^2*ep)/1944 - (5107*CA^2*ep^2)/2916 - (15313*CA^2*ep^3)/4374 - (45931*CA^2*ep^4)/6561 + (65*CA*nf)/2592 + (CA*nf)/(96*ep^3) + (5*CA*nf)/(288*ep^2) + (19*CA*nf)/(864*ep) + (211*CA*ep*nf)/7776 + (665*CA*ep^2*nf)/23328 + (2059*CA*ep^3*nf)/69984 + (6305*CA*ep^4*nf)/209952 - (67*CA^2*Pi^2)/3456 + (CA^2*Pi^2)/(96*ep^2) - (11*CA^2*Pi^2)/(1152*ep) - (139*CA^2*ep*Pi^2)/5184 - (109*CA^2*ep^2*Pi^2)/1944 - (2411*CA^2*ep^3*Pi^2)/23328 - (14785*CA^2*ep^4*Pi^2)/69984 + (5*CA*nf*Pi^2)/1728 + (CA*nf*Pi^2)/(576*ep) - (35*CA*ep*nf*Pi^2)/5184 - (367*CA*ep^2*nf*Pi^2)/15552 - (3083*CA*ep^3*nf*Pi^2)/46656 - (20503*CA*ep^4*nf*Pi^2)/139968 + (7*CA^2*Pi^4)/11520 + (407*CA^2*ep*Pi^4)/13824 + (2479*CA^2*ep^2*Pi^4)/41472 + (8221*CA^2*ep^3*Pi^4)/62208 + (23827*CA^2*ep^4*Pi^4)/93312 - (37*CA*ep*nf*Pi^4)/6912 - (185*CA*ep^2*nf*Pi^4)/20736 - (1783*CA*ep^3*nf*Pi^4)/62208 - (11045*CA*ep^4*nf*Pi^4)/186624 - (3307*CA^2*ep^2*Pi^6)/725760 + (42361*CA^2*ep^3*Pi^6)/967680 + (258017*CA^2*ep^4*Pi^6)/2903040 - (3851*CA*ep^3*nf*Pi^6)/483840 - (3851*CA*ep^4*nf*Pi^6)/290304 - (1264777*CA^2*ep^4*Pi^8)/174182400 - (5*CA^2*ep^4*MZV[{5, 3}])/2 + (341*CA^2*Zeta[3])/288 - (11*CA^2*Zeta[3])/(96*ep) + (2077*CA^2*ep*Zeta[3])/864 + (1597*CA^2*ep^2*Zeta[3])/324 + (37427*CA^2*ep^3*Zeta[3])/3888 + (226405*CA^2*ep^4*Zeta[3])/11664 - (31*CA*nf*Zeta[3])/144 - (155*CA*ep*nf*Zeta[3])/432 - (497*CA*ep^2*nf*Zeta[3])/648 - (5255*CA*ep^3*nf*Zeta[3])/3888 - (15623*CA*ep^4*nf*Zeta[3])/5832 - (7*CA^2*ep*Pi^2*Zeta[3])/576 + (341*CA^2*ep^2*Pi^2*Zeta[3])/1728 + (2077*CA^2*ep^3*Pi^2*Zeta[3])/5184 + (1381*CA^2*ep^4*Pi^2*Zeta[3])/1944 - (31*CA*ep^2*nf*Pi^2*Zeta[3])/864 - (155*CA*ep^3*nf*Pi^2*Zeta[3])/2592 - (65*CA*ep^4*nf*Pi^2*Zeta[3])/3888 - (509*CA^2*ep^3*Pi^4*Zeta[3])/34560 - (12617*CA^2*ep^4*Pi^4*Zeta[3])/20736 + (1147*CA*ep^4*nf*Pi^4*Zeta[3])/10368 - (205*CA^2*ep^2*Zeta[3]^2)/288 - (10571*CA^2*ep^3*Zeta[3]^2)/864 - (64387*CA^2*ep^4*Zeta[3]^2)/2592 + (961*CA*ep^3*nf*Zeta[3]^2)/432 + (4805*CA*ep^4*nf*Zeta[3]^2)/1296 - (845*CA^2*ep^4*Pi^2*Zeta[3]^2)/1728 - (247*CA^2*ep*Zeta[5])/160 + (5621*CA^2*ep^2*Zeta[5])/480 + (34237*CA^2*ep^3*Zeta[5])/1440 + (27187*CA^2*ep^4*Zeta[5])/540 - (511*CA*ep^2*nf*Zeta[5])/240 - (511*CA*ep^3*nf*Zeta[5])/144 - (9917*CA*ep^4*nf*Zeta[5])/1080 - (73*CA^2*ep^3*Pi^2*Zeta[5])/320 + (5621*CA^2*ep^4*Pi^2*Zeta[5])/2880 - (511*CA*ep^4*nf*Pi^2*Zeta[5])/1440 - (29*CA^2*ep^4*Zeta[3]*Zeta[5])/240 - (4573*CA^2*ep^3*Zeta[7])/224 + (90101*CA^2*ep^4*Zeta[7])/672 - (8191*CA*ep^4*nf*Zeta[7])/336;
K2[3]=(-8206861*CA^3)/3359232 - CA^3/(384*ep^6) + (11*CA^3)/(768*ep^5) + (119*CA^3)/(20736*ep^4) - (1517*CA^3)/(31104*ep^3) - (7271*CA^3)/(31104*ep^2) - (446705*CA^3)/(559872*ep) - (48027739*CA^3*ep)/6718464 - (2482106477*CA^3*ep^2)/120932352 + (397699*CA^2*nf)/1679616 + (45967*CA*CF*nf)/124416 - (CA^2*nf)/(384*ep^5) + (43*CA^2*nf)/(10368*ep^4) + (895*CA^2*nf)/(31104*ep^3) + (CA*CF*nf)/(576*ep^3) + (2603*CA^2*nf)/(31104*ep^2) + (55*CA*CF*nf)/(3456*ep^2) + (24169*CA^2*nf)/(139968*ep) + (1819*CA*CF*nf)/(20736*ep) - (22273*CA^2*ep*nf)/373248 + (1007179*CA*CF*ep*nf)/746496 - (125652667*CA^2*ep^2*nf)/60466176 + (20357263*CA*CF*ep^2*nf)/4478976 + (10*CA*nf^2)/6561 - (CA*nf^2)/(1296*ep^4) - (5*CA*nf^2)/(1944*ep^3) - (CA*nf^2)/(216*ep^2) - (11*CA*nf^2)/(2187*ep) + (190*CA*ep*nf^2)/6561 + (6614*CA*ep^2*nf^2)/59049 - (12911*CA^3*Pi^2)/1119744 - (CA^3*Pi^2)/(512*ep^4) + (649*CA^3*Pi^2)/(82944*ep^3) + (2501*CA^3*Pi^2)/(248832*ep^2) + (437*CA^3*Pi^2)/(373248*ep) - (403379*CA^3*ep*Pi^2)/6718464 - (5363867*CA^3*ep^2*Pi^2)/40310784 - (3925*CA^2*nf*Pi^2)/1119744 + (67*CA*CF*nf*Pi^2)/13824 - (59*CA^2*nf*Pi^2)/(41472*ep^3) - (31*CA^2*nf*Pi^2)/(124416*ep^2) + (3265*CA^2*nf*Pi^2)/(373248*ep) + (CA*CF*nf*Pi^2)/(2304*ep) - (228895*CA^2*ep*nf*Pi^2)/1679616 + (3547*CA*CF*ep*nf*Pi^2)/82944 - (17477627*CA^2*ep^2*nf*Pi^2)/20155392 + (99931*CA*CF*ep^2*nf*Pi^2)/497664 + (11*CA*nf^2*Pi^2)/2592 - (CA*nf^2*Pi^2)/(5184*ep^2) - (5*CA*nf^2*Pi^2)/(7776*ep) + (187*CA*ep*nf^2*Pi^2)/8748 + (529*CA*ep^2*nf^2*Pi^2)/6561 + (493381*CA^3*Pi^4)/9953280 - (1487*CA^3*Pi^4)/(1658880*ep^2) - (22583*CA^3*Pi^4)/(3317760*ep) + (1228523*CA^3*ep*Pi^4)/4976640 + (42678481*CA^3*ep^2*Pi^4)/44789760 - (33109*CA^2*nf*Pi^4)/1658880 - (19*CA*CF*nf*Pi^4)/25920 + (2437*CA^2*nf*Pi^4)/(1658880*ep) - (CA*CF*nf*Pi^4)/(4320*ep) - (1168171*CA^2*ep*nf*Pi^4)/14929920 - (16237*CA*CF*ep*nf*Pi^4)/2488320 - (15232813*CA^2*ep^2*nf*Pi^4)/44789760 - (635899*CA*CF*ep^2*nf*Pi^4)/14929920 + (1229*CA*nf^2*Pi^4)/622080 + (1229*CA*ep*nf^2*Pi^4)/186624 + (1871*CA*ep^2*nf^2*Pi^4)/62208 + (445679*CA^3*Pi^6)/418037760 - (25965643*CA^3*ep*Pi^6)/836075520 + (112195243*CA^3*ep^2*Pi^6)/836075520 + (495373*CA^2*ep*nf*Pi^6)/83607552 - (101*CA*CF*ep*nf*Pi^6)/362880 - (76597939*CA^2*ep^2*nf*Pi^6)/1254113280 - (1919*CA*CF*ep^2*nf*Pi^6)/2177280 + (142799*CA*ep^2*nf^2*Pi^6)/22394880 + (3738034847*CA^3*ep^2*Pi^8)/501645312000 - (469*CA^3*ep^2*MZV[{5, 3}])/90 + (203705*CA^3*Zeta[3])/31104 + (CA^3*Zeta[3])/(96*ep^3) - (2101*CA^3*Zeta[3])/(6912*ep^2) + (2575*CA^3*Zeta[3])/(2304*ep) + (2330483*CA^3*ep*Zeta[3])/93312 + (15854467*CA^3*ep^2*Zeta[3])/186624 - (2513*CA^2*nf*Zeta[3])/1152 - (1385*CA*CF*nf*Zeta[3])/5184 + (239*CA^2*nf*Zeta[3])/(3456*ep^2) - (CA*CF*nf*Zeta[3])/(72*ep^2) - (4945*CA^2*nf*Zeta[3])/(10368*ep) - (19*CA*CF*nf*Zeta[3])/(432*ep) - (720299*CA^2*ep*nf*Zeta[3])/93312 - (50495*CA*CF*ep*nf*Zeta[3])/31104 - (3316207*CA^2*ep^2*nf*Zeta[3])/139968 - (1661303*CA*CF*ep^2*nf*Zeta[3])/186624 + (325*CA*nf^2*Zeta[3])/1944 + (65*CA*nf^2*Zeta[3])/(1296*ep) + (37*CA*ep*nf^2*Zeta[3])/72 + (2632*CA*ep^2*nf^2*Zeta[3])/2187 - (2453*CA^3*Pi^2*Zeta[3])/27648 + (11*CA^3*Pi^2*Zeta[3])/(6912*ep) + (21031*CA^3*ep*Pi^2*Zeta[3])/82944 + (71831*CA^3*ep^2*Pi^2*Zeta[3])/41472 + (271*CA^2*nf*Pi^2*Zeta[3])/13824 - (CA*CF*nf*Pi^2*Zeta[3])/288 - (1595*CA^2*ep*nf*Pi^2*Zeta[3])/13824 - (19*CA*CF*ep*nf*Pi^2*Zeta[3])/1728 - (78295*CA^2*ep^2*nf*Pi^2*Zeta[3])/124416 - (809*CA*CF*ep^2*nf*Pi^2*Zeta[3])/20736 + (65*CA*ep*nf^2*Pi^2*Zeta[3])/5184 + (325*CA*ep^2*nf^2*Pi^2*Zeta[3])/7776 + (43*CA^3*ep*Pi^4*Zeta[3])/25920 + (388289*CA^3*ep^2*Pi^4*Zeta[3])/3317760 - (24311*CA^2*ep^2*nf*Pi^4*Zeta[3])/331776 + (599*CA*CF*ep^2*nf*Pi^4*Zeta[3])/11520 + (293*CA^3*Zeta[3]^2)/2304 - (17149*CA^3*ep*Zeta[3]^2)/13824 - (920995*CA^3*ep^2*Zeta[3]^2)/13824 - (4969*CA^2*ep*nf*Zeta[3]^2)/6912 + (17*CA*CF*ep*nf*Zeta[3]^2)/18 + (404075*CA^2*ep^2*nf*Zeta[3]^2)/20736 + (323*CA*CF*ep^2*nf*Zeta[3]^2)/108 - (4225*CA*ep^2*nf^2*Zeta[3]^2)/2592 + (10045*CA^3*ep^2*Pi^2*Zeta[3]^2)/27648 - (26543*CA^3*Zeta[5])/3840 + (49*CA^3*Zeta[5])/(160*ep) + (262597*CA^3*ep*Zeta[5])/11520 + (82837*CA^3*ep^2*Zeta[5])/640 + (7799*CA^2*nf*Zeta[5])/5760 - (7*CA*CF*nf*Zeta[5])/72 - (187753*CA^2*ep*nf*Zeta[5])/17280 - (133*CA*CF*ep*nf*Zeta[5])/432 - (52115*CA^2*ep^2*nf*Zeta[5])/1152 - (70417*CA*CF*ep^2*nf*Zeta[5])/25920 + (2521*CA*ep*nf^2*Zeta[5])/2160 + (2521*CA*ep^2*nf^2*Zeta[5])/648 + (9773*CA^3*ep*Pi^2*Zeta[5])/34560 - (71533*CA^3*ep^2*Pi^2*Zeta[5])/46080 + (7063*CA^2*ep^2*nf*Pi^2*Zeta[5])/23040 - (7*CA*CF*ep^2*nf*Pi^2*Zeta[5])/288 - (9907*CA^3*ep^2*Zeta[3]*Zeta[5])/1920 + (151631*CA^3*ep*Zeta[7])/16128 - (1343045*CA^3*ep^2*Zeta[7])/8064 + (13871*CA^2*ep^2*nf*Zeta[7])/448 - (49*CA*CF*ep^2*nf*Zeta[7])/72;


==> anc/K4A.txt <==
K4A[0]=0;
K4A[1]=0;
K4A[2]=0;
K4A[3]=Pi^2/24 + (13*ep*Pi^2)/48 + (97*ep^2*Pi^2)/72 - (13*ep*Pi^4)/1440 + (157*ep^2*Pi^4)/1080 + (47*Pi^6)/12096 - (11*ep*Pi^6)/1512 - (67*ep^2*Pi^6)/4536 + (1306649*ep^2*Pi^8)/54432000 - (459*ep^2*MZV[{5, 3}])/20 - Zeta[3]/12 + (53*ep*Zeta[3])/72 + (665*ep^2*Zeta[3])/108 + (Pi^2*Zeta[3])/(48*ep) - (19*ep^2*Pi^2*Zeta[3])/48 + (139*ep*Pi^4*Zeta[3])/2880 - (77*ep^2*Pi^4*Zeta[3])/360 + (3*Zeta[3]^2)/4 - (77*ep*Zeta[3]^2)/12 - (469*ep^2*Zeta[3]^2)/36 + (5*ep^2*Pi^2*Zeta[3]^2)/16 - (55*Zeta[5])/24 + Zeta[5]/(16*ep) - (335*ep*Zeta[5])/72 - (3163*ep^2*Zeta[5])/216 + (187*ep*Pi^2*Zeta[5])/192 - (55*ep^2*Pi^2*Zeta[5])/96 - (343*ep^2*Zeta[3]*Zeta[5])/16 + (63*ep*Zeta[7])/4 - (1705*ep^2*Zeta[7])/16;


==> anc/K4F.txt <==
K4F[0]=0;
K4F[1]=0;
K4F[2]=0;
K4F[3]=-1/12*Pi^2 - (5*ep*Pi^2)/8 - (239*ep^2*Pi^2)/72 + (13*ep*Pi^4)/720 - (589*ep^2*Pi^4)/2160 + (ep*Pi^6)/378 + (5*ep^2*Pi^6)/1134 + Zeta[3]/6 - (47*ep*Zeta[3])/36 - (1471*ep^2*Zeta[3])/108 + (19*ep^2*Pi^2*Zeta[3])/24 + (7*ep^2*Pi^4*Zeta[3])/90 + (7*ep*Zeta[3]^2)/3 + (35*ep^2*Zeta[3]^2)/9 + (5*Zeta[5])/6 + (25*ep*Zeta[5])/18 + (1423*ep^2*Zeta[5])/108 + (5*ep^2*Pi^2*Zeta[5])/24 + (155*ep^2*Zeta[7])/4;


==> anc/SVXS_R_VDY.txt <==
(-5099*as^3*CA^2*CF*del[zb])/26244 - (1511800583*as^4*CA^3*CF*del[zb])/967458816 - 8*as^2*CF^2*del[zb] - (22510207*as^3*CA*CF^2*del[zb])/186624 - (778819457401*as^4*CA^2*CF^2*del[zb])/483729408 + (31789*as^3*CF^3*del[zb])/256 + (167985106571*as^4*CA*CF^3*del[zb])/53747712 - (179843*as^4*CF^4*del[zb])/128 + (215*as^4*C3FF*CF^2*csum*del[zb])/dF - (as^4*CA^3*CF*del[zb])/(768*ep^8) - (as^4*CA^2*CF^2*del[zb])/(72*ep^8) - (as^4*CA*CF^3*del[zb])/(16*ep^8) - (as^4*CF^4*del[zb])/(6*ep^8) + (5*as^4*CA^3*CF*del[zb])/(1024*ep^7) + (119*as^4*CA^2*CF^2*del[zb])/(3456*ep^7) + (5*as^4*CA*CF^3*del[zb])/(48*ep^7) - (7*as^4*CF^4*del[zb])/(12*ep^7) + (as^3*CA^2*CF*del[zb])/(72*ep^6) + (as^4*CA^3*CF*del[zb])/(1296*ep^6) + (as^3*CA*CF^2*del[zb])/(8*ep^6) + (203*as^4*CA^2*CF^2*del[zb])/(10368*ep^6) + (as^3*CF^3*del[zb])/(2*ep^6) + (469*as^4*CA*CF^3*del[zb])/(576*ep^6) - (19*as^4*CF^4*del[zb])/(8*ep^6) - (23*as^3*CA^2*CF*del[zb])/(864*ep^5) - (863*as^4*CA^3*CF*del[zb])/(248832*ep^5) - (as^3*CA*CF^2*del[zb])/(6*ep^5) - (5249*as^4*CA^2*CF^2*del[zb])/(20736*ep^5) + (as^3*CF^3*del[zb])/ep^5 + (33389*as^4*CA*CF^3*del[zb])/(6912*ep^5) - (235*as^4*CF^4*del[zb])/(32*ep^5) - (as^2*CA*CF*del[zb])/(8*ep^4) - (17*as^3*CA^2*CF*del[zb])/(1296*ep^4) - (1355*as^4*CA^3*CF*del[zb])/(82944*ep^4) - (as^2*CF^2*del[zb])/ep^4 - (11*as^3*CA*CF^2*del[zb])/(18*ep^4) - (993809*as^4*CA^2*CF^2*del[zb])/(373248*ep^4) + (29*as^3*CF^3*del[zb])/(8*ep^4) + (850811*as^4*CA*CF^3*del[zb])/(41472*ep^4) - (175*as^4*CF^4*del[zb])/(8*ep^4) + (as^2*CA*CF*del[zb])/(8*ep^3) - (185*as^3*CA^2*CF*del[zb])/(7776*ep^3) - (254735*as^4*CA^3*CF*del[zb])/(4478976*ep^3) - (as^2*CF^2*del[zb])/(2*ep^3) - (2701*as^3*CA*CF^2*del[zb])/(864*ep^3) - (36301105*as^4*CA^2*CF^2*del[zb])/(2239488*ep^3) + (281*as^3*CF^3*del[zb])/(32*ep^3) + (19202915*as^4*CA*CF^3*del[zb])/(248832*ep^3) - (5881*as^4*CF^4*del[zb])/(96*ep^3) + (as*CF*del[zb])/ep^2 - (563*as^3*CA^2*CF*del[zb])/(11664*ep^2) - (4792375*as^4*CA^3*CF*del[zb])/(26873856*ep^2) - (5*as^2*CF^2*del[zb])/(2*ep^2) - (59215*as^3*CA*CF^2*del[zb])/(5184*ep^2) - (364029859*as^4*CA^2*CF^2*del[zb])/(4478976*ep^2) + (1413*as^3*CF^3*del[zb])/(64*ep^2) + (406107035*as^4*CA*CF^3*del[zb])/(1492992*ep^2) - (5393*as^4*CF^4*del[zb])/(32*ep^2) + (2*as^4*C3FF*CF^2*csum*del[zb])/(dF*ep^2) - (as*CF*del[zb])/ep - (1697*as^3*CA^2*CF*del[zb])/(17496*ep) - (28675457*as^4*CA^3*CF*del[zb])/(53747712*ep) - (4*as^2*CF^2*del[zb])/ep - (1178647*as^3*CA*CF^2*del[zb])/(31104*ep) - (29924321777*as^4*CA^2*CF^2*del[zb])/(80621568*ep) + (6767*as^3*CF^3*del[zb])/(128*ep) + (8306849651*as^4*CA*CF^3*del[zb])/(8957952*ep) - (30191*as^4*CF^4*del[zb])/(64*ep) + (79*as^4*C3FF*CF^2*csum*del[zb])/(3*dF*ep) - (15305*as^3*CA^2*CF*ep*del[zb])/39366 - 16*as^2*CF^2*ep*del[zb] - (419982583*as^3*CA*CF^2*ep*del[zb])/1119744 + (147591*as^3*CF^3*ep*del[zb])/512 - (45923*as^3*CA^2*CF*ep^2*del[zb])/59049 - 32*as^2*CF^2*ep^2*del[zb] - (7728142255*as^3*CA*CF^2*ep^2*del[zb])/6718464 + (681365*as^3*CF^3*ep^2*del[zb])/1024 - 64*as^2*CF^2*ep^3*del[zb] - 128*as^2*CF^2*ep^4*del[zb] + (2*as^3*CA*CF*nf*del[zb])/6561 - (122053657*as^4*CA^2*CF*nf*del[zb])/483729408 + (1976903*as^3*CF^2*nf*del[zb])/93312 + (18929003609*as^4*CA*CF^2*nf*del[zb])/35831808 - (705105391*as^4*CF^3*nf*del[zb])/1679616 - (as^4*CA^2*CF*nf*del[zb])/(1536*ep^7) - (13*as^4*CA*CF^2*nf*del[zb])/(1728*ep^7) - (as^4*CF^3*nf*del[zb])/(24*ep^7) + (13*as^4*CA^2*CF*nf*del[zb])/(20736*ep^6) + (17*as^4*CA*CF^2*nf*del[zb])/(1728*ep^6) - (31*as^4*CF^3*nf*del[zb])/(144*ep^6) + (as^3*CA*CF*nf*del[zb])/(432*ep^5) + (365*as^4*CA^2*CF*nf*del[zb])/(124416*ep^5) + (as^3*CF^2*nf*del[zb])/(24*ep^5) + (20615*as^4*CA*CF^2*nf*del[zb])/(124416*ep^5) - (437*as^4*CF^3*nf*del[zb])/(432*ep^5) + (as^3*CA*CF*nf*del[zb])/(648*ep^4) + (421*as^4*CA^2*CF*nf*del[zb])/(62208*ep^4) + (11*as^3*CF^2*nf*del[zb])/(72*ep^4) + (882799*as^4*CA*CF^2*nf*del[zb])/(746496*ep^4) - (5005*as^4*CF^3*nf*del[zb])/(1296*ep^4) + (as^3*CA*CF*nf*del[zb])/(972*ep^3) + (24767*as^4*CA^2*CF*nf*del[zb])/(2239488*ep^3) + (269*as^3*CF^2*nf*del[zb])/(432*ep^3) + (9358117*as^4*CA*CF^2*nf*del[zb])/(1492992*ep^3) - (105385*as^4*CF^3*nf*del[zb])/(7776*ep^3) + (as^3*CA*CF*nf*del[zb])/(1458*ep^2) + (107095*as^4*CA^2*CF*nf*del[zb])/(13436928*ep^2) + (5423*as^3*CF^2*nf*del[zb])/(2592*ep^2) + (782877827*as^4*CA*CF^2*nf*del[zb])/(26873856*ep^2) - (2079259*as^4*CF^3*nf*del[zb])/(46656*ep^2) + (as^3*CA*CF*nf*del[zb])/(2187*ep) - (996623*as^4*CA^2*CF*nf*del[zb])/(26873856*ep) + (104879*as^3*CF^2*nf*del[zb])/(15552*ep) + (20395465231*as^4*CA*CF^2*nf*del[zb])/(161243136*ep) - (39082375*as^4*CF^3*nf*del[zb])/(279936*ep) + (4*as^3*CA*CF*ep*nf*del[zb])/19683 + (36667391*as^3*CF^2*ep*nf*del[zb])/559872 + (8*as^3*CA*CF*ep^2*nf*del[zb])/59049 + (673126391*as^3*CF^2*ep^2*nf*del[zb])/3359232 + (613*as^4*CA*CF*nf^2*del[zb])/59049 - (10402909*as^4*CF^2*nf^2*del[zb])/236196 - (as^4*CA*CF*nf^2*del[zb])/(10368*ep^6) - (as^4*CF^2*nf^2*del[zb])/(324*ep^6) - (7*as^4*CA*CF*nf^2*del[zb])/(31104*ep^5) - (41*as^4*CF^2*nf^2*del[zb])/(1944*ep^5) - (as^4*CA*CF*nf^2*del[zb])/(3888*ep^4) - (29*as^4*CF^2*nf^2*del[zb])/(243*ep^4) - (7*as^4*CA*CF*nf^2*del[zb])/(139968*ep^3) - (2491*as^4*CF^2*nf^2*del[zb])/(4374*ep^3) + (43*as^4*CA*CF*nf^2*del[zb])/(52488*ep^2) - (33001*as^4*CF^2*nf^2*del[zb])/(13122*ep^2) + (5*as^4*CA*CF*nf^2*del[zb])/(1458*ep) - (62117*as^4*CF^2*nf^2*del[zb])/(5832*ep) - (as*CF*Pi^2*del[zb])/4 + (23299*as^3*CA^2*CF*Pi^2*del[zb])/139968 + (56382383*as^4*CA^3*CF*Pi^2*del[zb])/40310784 + (25*as^2*CF^2*Pi^2*del[zb])/12 + (1415575*as^3*CA*CF^2*Pi^2*del[zb])/62208 + (11810063221*as^4*CA^2*CF^2*Pi^2*del[zb])/40310784 - (19837*as^3*CF^3*Pi^2*del[zb])/768 - (2493602995*as^4*CA*CF^3*Pi^2*del[zb])/4478976 + (123331*as^4*CF^4*Pi^2*del[zb])/576 - (155*as^4*C4AF*Pi^2*del[zb])/(288*dF) + (2539*as^4*C3FF*CF^2*csum*Pi^2*del[zb])/(108*dF) + (5*as^4*CA^3*CF*Pi^2*del[zb])/(1024*ep^6) + (131*as^4*CA^2*CF^2*Pi^2*del[zb])/(3456*ep^6) + (as^4*CA*CF^3*Pi^2*del[zb])/(8*ep^6) + (as^4*CF^4*Pi^2*del[zb])/(3*ep^6) - (923*as^4*CA^3*CF*Pi^2*del[zb])/(41472*ep^5) - (503*as^4*CA^2*CF^2*Pi^2*del[zb])/(5184*ep^5) - (199*as^4*CA*CF^3*Pi^2*del[zb])/(576*ep^5) + (25*as^4*CF^4*Pi^2*del[zb])/(24*ep^5) - (7*as^3*CA^2*CF*Pi^2*del[zb])/(216*ep^4) + (157*as^4*CA^3*CF*Pi^2*del[zb])/(62208*ep^4) - (19*as^3*CA*CF^2*Pi^2*del[zb])/(96*ep^4) + (853*as^4*CA^2*CF^2*Pi^2*del[zb])/(31104*ep^4) - (17*as^3*CF^3*Pi^2*del[zb])/(24*ep^4) - (7597*as^4*CA*CF^3*Pi^2*del[zb])/(3456*ep^4) + (49*as^4*CF^4*Pi^2*del[zb])/(12*ep^4) + (787*as^3*CA^2*CF*Pi^2*del[zb])/(10368*ep^3) + (28313*as^4*CA^3*CF*Pi^2*del[zb])/(746496*ep^3) + (25*as^3*CA*CF^2*Pi^2*del[zb])/(72*ep^3) + (244591*as^4*CA^2*CF^2*Pi^2*del[zb])/(186624*ep^3) - (31*as^3*CF^3*Pi^2*del[zb])/(24*ep^3) - (245875*as^4*CA*CF^3*Pi^2*del[zb])/(20736*ep^3) + (187*as^4*CF^4*Pi^2*del[zb])/(16*ep^3) + (7*as^2*CA*CF*Pi^2*del[zb])/(48*ep^2) + (697*as^3*CA^2*CF*Pi^2*del[zb])/(15552*ep^2) + (81451*as^4*CA^3*CF*Pi^2*del[zb])/(559872*ep^2) + (5*as^2*CF^2*Pi^2*del[zb])/(6*ep^2) + (559*as^3*CA*CF^2*Pi^2*del[zb])/(432*ep^2) + (12046885*as^4*CA^2*CF^2*Pi^2*del[zb])/(1119744*ep^2) - (149*as^3*CF^3*Pi^2*del[zb])/(32*ep^2) - (5869411*as^4*CA*CF^3*Pi^2*del[zb])/(124416*ep^2) + (9341*as^4*CF^4*Pi^2*del[zb])/(288*ep^2) - (as^4*C4AF*Pi^2*del[zb])/(48*dF*ep^2) + (5*as^4*C3FF*CF^2*csum*Pi^2*del[zb])/(6*dF*ep^2) - (7*as^2*CA*CF*Pi^2*del[zb])/(48*ep) + (7801*as^3*CA^2*CF*Pi^2*del[zb])/(93312*ep) + (6227239*as^4*CA^3*CF*Pi^2*del[zb])/(13436928*ep) + (5*as^2*CF^2*Pi^2*del[zb])/(12*ep) + (65365*as^3*CA*CF^2*Pi^2*del[zb])/(10368*ep) + (408467653*as^4*CA^2*CF^2*Pi^2*del[zb])/(6718464*ep) - (4105*as^3*CF^3*Pi^2*del[zb])/(384*ep) - (124940539*as^4*CA*CF^3*Pi^2*del[zb])/(746496*ep) + (7991*as^4*CF^4*Pi^2*del[zb])/(96*ep) - (11*as^4*C4AF*Pi^2*del[zb])/(96*dF*ep) + (115*as^4*C3FF*CF^2*csum*Pi^2*del[zb])/(18*dF*ep) + (as*CF*ep*Pi^2*del[zb])/4 + (70765*as^3*CA^2*CF*ep*Pi^2*del[zb])/209952 + (10*as^2*CF^2*ep*Pi^2*del[zb])/3 + (27957631*as^3*CA*CF^2*ep*Pi^2*del[zb])/373248 - (89303*as^3*CF^3*ep*Pi^2*del[zb])/1536 + (211705*as^3*CA^2*CF*ep^2*Pi^2*del[zb])/314928 + (20*as^2*CF^2*ep^2*Pi^2*del[zb])/3 + (531215719*as^3*CA*CF^2*ep^2*Pi^2*del[zb])/2239488 - (128119*as^3*CF^3*ep^2*Pi^2*del[zb])/1024 + (40*as^2*CF^2*ep^3*Pi^2*del[zb])/3 + (80*as^2*CF^2*ep^4*Pi^2*del[zb])/3 - (217*as^3*CA*CF*nf*Pi^2*del[zb])/34992 - (369863*as^4*CA^2*CF*nf*Pi^2*del[zb])/2519424 - (135575*as^3*CF^2*nf*Pi^2*del[zb])/31104 - (2234068523*as^4*CA*CF^2*nf*Pi^2*del[zb])/20155392 + (3157223*as^4*CF^3*nf*Pi^2*del[zb])/34992 + (97*as^4*C4FF*nf*Pi^2*del[zb])/(72*dF) + (131*as^4*CA^2*CF*nf*Pi^2*del[zb])/(41472*ep^5) + (113*as^4*CA*CF^2*nf*Pi^2*del[zb])/(5184*ep^5) + (as^4*CF^3*nf*Pi^2*del[zb])/(9*ep^5) - (331*as^4*CA^2*CF*nf*Pi^2*del[zb])/(62208*ep^4) - (941*as^4*CA*CF^2*nf*Pi^2*del[zb])/(15552*ep^4) + (59*as^4*CF^3*nf*Pi^2*del[zb])/(108*ep^4) - (41*as^3*CA*CF*nf*Pi^2*del[zb])/(5184*ep^3) - (7627*as^4*CA^2*CF*nf*Pi^2*del[zb])/(373248*ep^3) - (25*as^3*CF^2*nf*Pi^2*del[zb])/(288*ep^3) - (266819*as^4*CA*CF^2*nf*Pi^2*del[zb])/(373248*ep^3) + (1613*as^4*CF^3*nf*Pi^2*del[zb])/(648*ep^3) - (41*as^3*CA*CF*nf*Pi^2*del[zb])/(7776*ep^2) - (56507*as^4*CA^2*CF*nf*Pi^2*del[zb])/(1119744*ep^2) - (275*as^3*CF^2*nf*Pi^2*del[zb])/(864*ep^2) - (1328491*as^4*CA*CF^2*nf*Pi^2*del[zb])/(279936*ep^2) + (2201*as^4*CF^3*nf*Pi^2*del[zb])/(243*ep^2) + (as^4*C4FF*nf*Pi^2*del[zb])/(24*dF*ep^2) - (17*as^3*CA*CF*nf*Pi^2*del[zb])/(2916*ep) - (643031*as^4*CA^2*CF*nf*Pi^2*del[zb])/(6718464*ep) - (6725*as^3*CF^2*nf*Pi^2*del[zb])/(5184*ep) - (327407501*as^4*CA*CF^2*nf*Pi^2*del[zb])/(13436928*ep) + (174617*as^4*CF^3*nf*Pi^2*del[zb])/(5832*ep) + (13*as^4*C4FF*nf*Pi^2*del[zb])/(48*dF*ep) - (1163*as^3*CA*CF*ep*nf*Pi^2*del[zb])/104976 - (2621975*as^3*CF^2*ep*nf*Pi^2*del[zb])/186624 - (5971*as^3*CA*CF*ep^2*nf*Pi^2*del[zb])/314928 - (49422575*as^3*CF^2*ep^2*nf*Pi^2*del[zb])/1119744 + (77*as^4*CA*CF*nf^2*Pi^2*del[zb])/52488 + (66002*as^4*CF^2*nf^2*Pi^2*del[zb])/6561 + (7*as^4*CA*CF*nf^2*Pi^2*del[zb])/(10368*ep^4) + (as^4*CF^2*nf^2*Pi^2*del[zb])/(81*ep^4) + (49*as^4*CA*CF*nf^2*Pi^2*del[zb])/(31104*ep^3) + (41*as^4*CF^2*nf^2*Pi^2*del[zb])/(486*ep^3) + (77*as^4*CA*CF*nf^2*Pi^2*del[zb])/(31104*ep^2) + (116*as^4*CF^2*nf^2*Pi^2*del[zb])/(243*ep^2) + (701*as^4*CA*CF*nf^2*Pi^2*del[zb])/(279936*ep) + (4982*as^4*CF^2*nf^2*Pi^2*del[zb])/(2187*ep) + (7*as^2*CA*CF*Pi^4*del[zb])/960 - (1343*as^3*CA^2*CF*Pi^4*del[zb])/124416 - (3643267*as^4*CA^3*CF*Pi^4*del[zb])/22394880 - (67*as^2*CF^2*Pi^4*del[zb])/360 + (983*as^3*CA*CF^2*Pi^4*del[zb])/12960 + (28910413*as^4*CA^2*CF^2*Pi^4*del[zb])/2799360 + (13553*as^3*CF^3*Pi^4*del[zb])/11520 - (28934033*as^4*CA*CF^3*Pi^4*del[zb])/11197440 + (4259*as^4*CF^4*Pi^4*del[zb])/1920 + (319*as^4*C4AF*Pi^4*del[zb])/(4320*dF) - (7957*as^4*C3FF*CF^2*csum*Pi^4*del[zb])/(1620*dF) + (3727*as^4*CA^3*CF*Pi^4*del[zb])/(829440*ep^4) - (47*as^4*CA^2*CF^2*Pi^4*del[zb])/(6912*ep^4) - (221*as^4*CA*CF^3*Pi^4*del[zb])/(2880*ep^4) - (17*as^4*CF^4*Pi^4*del[zb])/(72*ep^4) - (191*as^4*CA^3*CF*Pi^4*del[zb])/(30720*ep^3) + (521*as^4*CA^2*CF^2*Pi^4*del[zb])/(10368*ep^3) + (9019*as^4*CA*CF^3*Pi^4*del[zb])/(51840*ep^3) - (91*as^4*CF^4*Pi^4*del[zb])/(180*ep^3) - (209*as^3*CA^2*CF*Pi^4*del[zb])/(20736*ep^2) - (10261*as^4*CA^3*CF*Pi^4*del[zb])/(622080*ep^2) + (781*as^3*CA*CF^2*Pi^4*del[zb])/(11520*ep^2) + (9103*as^4*CA^2*CF^2*Pi^4*del[zb])/(31104*ep^2) + (953*as^3*CF^3*Pi^4*del[zb])/(2880*ep^2) + (84923*as^4*CA*CF^3*Pi^4*del[zb])/(155520*ep^2) - (4303*as^4*CF^4*Pi^4*del[zb])/(2880*ep^2) - (as^4*C3FF*CF^2*csum*Pi^4*del[zb])/(180*dF*ep^2) - (11*as^3*CA^2*CF*Pi^4*del[zb])/(27648*ep) - (19573*as^4*CA^3*CF*Pi^4*del[zb])/(373248*ep) - (97*as^3*CA*CF^2*Pi^4*del[zb])/(8640*ep) + (89377*as^4*CA^2*CF^2*Pi^4*del[zb])/(46656*ep) + (143*as^3*CF^3*Pi^4*del[zb])/(360*ep) + (2909521*as^4*CA*CF^3*Pi^4*del[zb])/(1866240*ep) - (1003*as^4*CF^4*Pi^4*del[zb])/(576*ep) + (13*as^4*C4AF*Pi^4*del[zb])/(2880*dF*ep) - (19*as^4*C3FF*CF^2*csum*Pi^4*del[zb])/(108*dF*ep) - (7*as^2*CA*CF*ep*Pi^4*del[zb])/960 - (17927*as^3*CA^2*CF*ep*Pi^4*del[zb])/746496 - (67*as^2*CF^2*ep*Pi^4*del[zb])/720 - (135853*as^3*CA*CF^2*ep*Pi^4*del[zb])/1244160 + (39817*as^3*CF^3*ep*Pi^4*del[zb])/46080 - (as*CF*ep^2*Pi^4*del[zb])/96 - (47789*as^3*CA^2*CF*ep^2*Pi^4*del[zb])/1119744 - (67*as^2*CF^2*ep^2*Pi^4*del[zb])/144 + (9521*as^3*CA*CF^2*ep^2*Pi^4*del[zb])/7464960 - (368827*as^3*CF^3*ep^2*Pi^4*del[zb])/92160 + (as*CF*ep^3*Pi^4*del[zb])/96 - (67*as^2*CF^2*ep^3*Pi^4*del[zb])/90 - (67*as^2*CF^2*ep^4*Pi^4*del[zb])/45 + (79*as^3*CA*CF*nf*Pi^4*del[zb])/62208 + (245539*as^4*CA^2*CF*nf*Pi^4*del[zb])/5598720 + (10571*as^3*CF^2*nf*Pi^4*del[zb])/103680 - (5925427*as^4*CA*CF^2*nf*Pi^4*del[zb])/4478976 - (48509*as^4*CF^3*nf*Pi^4*del[zb])/34992 - (677*as^4*C4FF*nf*Pi^4*del[zb])/(4320*dF) + (71*as^4*CA^2*CF*nf*Pi^4*del[zb])/(207360*ep^3) - (241*as^4*CA*CF^2*nf*Pi^4*del[zb])/(20736*ep^3) - (491*as^4*CF^3*nf*Pi^4*del[zb])/(6480*ep^3) + (7043*as^4*CA^2*CF*nf*Pi^4*del[zb])/(1244160*ep^2) - (5551*as^4*CA*CF^2*nf*Pi^4*del[zb])/(124416*ep^2) - (5383*as^4*CF^3*nf*Pi^4*del[zb])/(19440*ep^2) + (79*as^3*CA*CF*nf*Pi^4*del[zb])/(41472*ep) + (53839*as^4*CA^2*CF*nf*Pi^4*del[zb])/(3732480*ep) + (961*as^3*CF^2*nf*Pi^4*del[zb])/(34560*ep) - (1873177*as^4*CA*CF^2*nf*Pi^4*del[zb])/(7464960*ep) - (106303*as^4*CF^3*nf*Pi^4*del[zb])/(116640*ep) - (13*as^4*C4FF*nf*Pi^4*del[zb])/(1440*dF*ep) + (493*as^3*CA*CF*ep*nf*Pi^4*del[zb])/93312 + (258509*as^3*CF^2*ep*nf*Pi^4*del[zb])/622080 + (557*as^3*CA*CF*ep^2*nf*Pi^4*del[zb])/69984 + (5211503*as^3*CF^2*ep^2*nf*Pi^4*del[zb])/3732480 - (41*as^4*CA*CF*nf^2*Pi^4*del[zb])/10368 - (319*as^4*CF^2*nf^2*Pi^4*del[zb])/2430 - (13*as^4*CA*CF*nf^2*Pi^4*del[zb])/(25920*ep^2) - (11*as^4*CF^2*nf^2*Pi^4*del[zb])/(3240*ep^2) - (91*as^4*CA*CF*nf^2*Pi^4*del[zb])/(77760*ep) - (451*as^4*CF^2*nf^2*Pi^4*del[zb])/(19440*ep) - (81125*as^3*CA^2*CF*Pi^6*del[zb])/2612736 - (3016541*as^4*CA^3*CF*Pi^6*del[zb])/52254720 - (68651*as^3*CA*CF^2*Pi^6*del[zb])/967680 - (26581889*as^4*CA^2*CF^2*Pi^6*del[zb])/39191040 + (4931*as^3*CF^3*Pi^6*del[zb])/241920 + (6126697*as^4*CA*CF^3*Pi^6*del[zb])/3919104 - (43979*as^4*CF^4*Pi^6*del[zb])/72576 + (17*as^4*C4AF*Pi^6*del[zb])/(4536*dF) + (125201*as^4*C3FF*CF^2*csum*Pi^6*del[zb])/(408240*dF) + (14441*as^4*CA^3*CF*Pi^6*del[zb])/(746496*ep^2) + (46229*as^4*CA^2*CF^2*Pi^6*del[zb])/(1306368*ep^2) + (785*as^4*CA*CF^3*Pi^6*del[zb])/(13608*ep^2) + (299*as^4*CF^4*Pi^6*del[zb])/(136080*ep^2) - (47*as^4*C4AF*Pi^6*del[zb])/(24192*dF*ep^2) - (4839269*as^4*CA^3*CF*Pi^6*del[zb])/(104509440*ep) - (106097*as^4*CA^2*CF^2*Pi^6*del[zb])/(933120*ep) + (228355*as^4*CA*CF^3*Pi^6*del[zb])/(653184*ep) - (53231*as^4*CF^4*Pi^6*del[zb])/(544320*ep) + (5*as^4*C4AF*Pi^6*del[zb])/(896*dF*ep) - (608*as^4*C3FF*CF^2*csum*Pi^6*del[zb])/(8505*dF*ep) + (2696023*as^3*CA^2*CF*ep*Pi^6*del[zb])/104509440 - (2879*as^3*CA*CF^2*ep*Pi^6*del[zb])/16128 + (32383*as^3*CF^3*ep*Pi^6*del[zb])/241920 + (409*as^2*CA*CF*ep^2*Pi^6*del[zb])/24192 - (848419*as^3*CA^2*CF*ep^2*Pi^6*del[zb])/156764160 + (19*as^2*CF^2*ep^2*Pi^6*del[zb])/3024 - (268537*as^3*CA*CF^2*ep^2*Pi^6*del[zb])/290304 + (973601*as^3*CF^3*ep^2*Pi^6*del[zb])/967680 - (409*as^2*CA*CF*ep^3*Pi^6*del[zb])/24192 + (19*as^2*CF^2*ep^3*Pi^6*del[zb])/6048 - (19*as*CF*ep^4*Pi^6*del[zb])/5760 + (95*as^2*CF^2*ep^4*Pi^6*del[zb])/6048 + (19*as*CF*ep^5*Pi^6*del[zb])/5760 + (9487*as^4*CA^2*CF*nf*Pi^6*del[zb])/699840 + (332279*as^4*CA*CF^2*nf*Pi^6*del[zb])/1866240 - (430777*as^4*CF^3*nf*Pi^6*del[zb])/2449440 - (as^4*C4FF*nf*Pi^6*del[zb])/(1134*dF) + (7057*as^4*CA^2*CF*nf*Pi^6*del[zb])/(1492992*ep) + (174001*as^4*CA*CF^2*nf*Pi^6*del[zb])/(6531840*ep) - (589*as^4*CF^3*nf*Pi^6*del[zb])/(23328*ep) - (as^4*C4FF*nf*Pi^6*del[zb])/(756*dF*ep) + (49907*as^3*CA*CF*ep*nf*Pi^6*del[zb])/52254720 + (685*as^3*CF^2*ep*nf*Pi^6*del[zb])/193536 + (49907*as^3*CA*CF*ep^2*nf*Pi^6*del[zb])/78382080 + (7535*as^3*CF^2*ep^2*nf*Pi^6*del[zb])/580608 - (1259*as^4*CA*CF*nf^2*Pi^6*del[zb])/1399680 - (86*as^4*CF^2*nf^2*Pi^6*del[zb])/76545 + (2502382279*as^4*CA^3*CF*Pi^8*del[zb])/31352832000 + (139016471*as^4*CA^2*CF^2*Pi^8*del[zb])/1959552000 - (399617*as^4*CA*CF^3*Pi^8*del[zb])/20412000 + (10951*as^4*CF^4*Pi^8*del[zb])/1632960 + (113363*as^4*C4AF*Pi^8*del[zb])/(54432000*dF) - (461588941*as^3*CA^2*CF*ep^2*Pi^8*del[zb])/6270566400 - (371759*as^3*CA*CF^2*ep^2*Pi^8*del[zb])/46448640 - (59281*as^3*CF^3*ep^2*Pi^8*del[zb])/19353600 + (14527*as^2*CA*CF*ep^4*Pi^8*del[zb])/691200 - (247*as^2*CF^2*ep^4*Pi^8*del[zb])/604800 - (559*as*CF*ep^6*Pi^8*del[zb])/645120 + as*CF*del[zb]*Log[Q2/mu2] + (1697*as^3*CA^2*CF*del[zb]*Log[Q2/mu2])/5832 + (28675457*as^4*CA^3*CF*del[zb]*Log[Q2/mu2])/13436928 + 8*as^2*CF^2*del[zb]*Log[Q2/mu2] + (1178647*as^3*CA*CF^2*del[zb]*Log[Q2/mu2])/10368 + (29924321777*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2])/20155392 - (20301*as^3*CF^3*del[zb]*Log[Q2/mu2])/128 - (8306849651*as^4*CA*CF^3*del[zb]*Log[Q2/mu2])/2239488 + (30191*as^4*CF^4*del[zb]*Log[Q2/mu2])/16 - (316*as^4*C3FF*CF^2*csum*del[zb]*Log[Q2/mu2])/(3*dF) + (as^4*CA^3*CF*del[zb]*Log[Q2/mu2])/(192*ep^7) + (as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2])/(18*ep^7) + (as^4*CA*CF^3*del[zb]*Log[Q2/mu2])/(4*ep^7) + (2*as^4*CF^4*del[zb]*Log[Q2/mu2])/(3*ep^7) - (5*as^4*CA^3*CF*del[zb]*Log[Q2/mu2])/(256*ep^6) - (119*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2])/(864*ep^6) - (5*as^4*CA*CF^3*del[zb]*Log[Q2/mu2])/(12*ep^6) + (7*as^4*CF^4*del[zb]*Log[Q2/mu2])/(3*ep^6) - (as^3*CA^2*CF*del[zb]*Log[Q2/mu2])/(24*ep^5) - (as^4*CA^3*CF*del[zb]*Log[Q2/mu2])/(324*ep^5) - (3*as^3*CA*CF^2*del[zb]*Log[Q2/mu2])/(8*ep^5) - (203*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2])/(2592*ep^5) - (3*as^3*CF^3*del[zb]*Log[Q2/mu2])/(2*ep^5) - (469*as^4*CA*CF^3*del[zb]*Log[Q2/mu2])/(144*ep^5) + (19*as^4*CF^4*del[zb]*Log[Q2/mu2])/(2*ep^5) + (23*as^3*CA^2*CF*del[zb]*Log[Q2/mu2])/(288*ep^4) + (863*as^4*CA^3*CF*del[zb]*Log[Q2/mu2])/(62208*ep^4) + (as^3*CA*CF^2*del[zb]*Log[Q2/mu2])/(2*ep^4) + (5249*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2])/(5184*ep^4) - (3*as^3*CF^3*del[zb]*Log[Q2/mu2])/ep^4 - (33389*as^4*CA*CF^3*del[zb]*Log[Q2/mu2])/(1728*ep^4) + (235*as^4*CF^4*del[zb]*Log[Q2/mu2])/(8*ep^4) + (as^2*CA*CF*del[zb]*Log[Q2/mu2])/(4*ep^3) + (17*as^3*CA^2*CF*del[zb]*Log[Q2/mu2])/(432*ep^3) + (1355*as^4*CA^3*CF*del[zb]*Log[Q2/mu2])/(20736*ep^3) + (2*as^2*CF^2*del[zb]*Log[Q2/mu2])/ep^3 + (11*as^3*CA*CF^2*del[zb]*Log[Q2/mu2])/(6*ep^3) + (993809*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2])/(93312*ep^3) - (87*as^3*CF^3*del[zb]*Log[Q2/mu2])/(8*ep^3) - (850811*as^4*CA*CF^3*del[zb]*Log[Q2/mu2])/(10368*ep^3) + (175*as^4*CF^4*del[zb]*Log[Q2/mu2])/(2*ep^3) - (as^2*CA*CF*del[zb]*Log[Q2/mu2])/(4*ep^2) + (185*as^3*CA^2*CF*del[zb]*Log[Q2/mu2])/(2592*ep^2) + (254735*as^4*CA^3*CF*del[zb]*Log[Q2/mu2])/(1119744*ep^2) + (as^2*CF^2*del[zb]*Log[Q2/mu2])/ep^2 + (2701*as^3*CA*CF^2*del[zb]*Log[Q2/mu2])/(288*ep^2) + (36301105*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2])/(559872*ep^2) - (843*as^3*CF^3*del[zb]*Log[Q2/mu2])/(32*ep^2) - (19202915*as^4*CA*CF^3*del[zb]*Log[Q2/mu2])/(62208*ep^2) + (5881*as^4*CF^4*del[zb]*Log[Q2/mu2])/(24*ep^2) - (as*CF*del[zb]*Log[Q2/mu2])/ep + (563*as^3*CA^2*CF*del[zb]*Log[Q2/mu2])/(3888*ep) + (4792375*as^4*CA^3*CF*del[zb]*Log[Q2/mu2])/(6718464*ep) + (5*as^2*CF^2*del[zb]*Log[Q2/mu2])/ep + (59215*as^3*CA*CF^2*del[zb]*Log[Q2/mu2])/(1728*ep) + (364029859*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2])/(1119744*ep) - (4239*as^3*CF^3*del[zb]*Log[Q2/mu2])/(64*ep) - (406107035*as^4*CA*CF^3*del[zb]*Log[Q2/mu2])/(373248*ep) + (5393*as^4*CF^4*del[zb]*Log[Q2/mu2])/(8*ep) - (8*as^4*C3FF*CF^2*csum*del[zb]*Log[Q2/mu2])/(dF*ep) + (5099*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2])/8748 + 16*as^2*CF^2*ep*del[zb]*Log[Q2/mu2] + (22510207*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2])/62208 - (95367*as^3*CF^3*ep*del[zb]*Log[Q2/mu2])/256 + (15305*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2])/13122 + 32*as^2*CF^2*ep^2*del[zb]*Log[Q2/mu2] + (419982583*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2])/373248 - (442773*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2])/512 + 64*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2] + 128*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2] - (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2])/729 + (996623*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2])/6718464 - (104879*as^3*CF^2*nf*del[zb]*Log[Q2/mu2])/5184 - (20395465231*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2])/40310784 + (39082375*as^4*CF^3*nf*del[zb]*Log[Q2/mu2])/69984 + (as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2])/(384*ep^6) + (13*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2])/(432*ep^6) + (as^4*CF^3*nf*del[zb]*Log[Q2/mu2])/(6*ep^6) - (13*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2])/(5184*ep^5) - (17*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2])/(432*ep^5) + (31*as^4*CF^3*nf*del[zb]*Log[Q2/mu2])/(36*ep^5) - (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2])/(144*ep^4) - (365*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2])/(31104*ep^4) - (as^3*CF^2*nf*del[zb]*Log[Q2/mu2])/(8*ep^4) - (20615*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2])/(31104*ep^4) + (437*as^4*CF^3*nf*del[zb]*Log[Q2/mu2])/(108*ep^4) - (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2])/(216*ep^3) - (421*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2])/(15552*ep^3) - (11*as^3*CF^2*nf*del[zb]*Log[Q2/mu2])/(24*ep^3) - (882799*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2])/(186624*ep^3) + (5005*as^4*CF^3*nf*del[zb]*Log[Q2/mu2])/(324*ep^3) - (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2])/(324*ep^2) - (24767*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2])/(559872*ep^2) - (269*as^3*CF^2*nf*del[zb]*Log[Q2/mu2])/(144*ep^2) - (9358117*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2])/(373248*ep^2) + (105385*as^4*CF^3*nf*del[zb]*Log[Q2/mu2])/(1944*ep^2) - (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2])/(486*ep) - (107095*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2])/(3359232*ep) - (5423*as^3*CF^2*nf*del[zb]*Log[Q2/mu2])/(864*ep) - (782877827*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2])/(6718464*ep) + (2079259*as^4*CF^3*nf*del[zb]*Log[Q2/mu2])/(11664*ep) - (2*as^3*CA*CF*ep*nf*del[zb]*Log[Q2/mu2])/2187 - (1976903*as^3*CF^2*ep*nf*del[zb]*Log[Q2/mu2])/31104 - (4*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2])/6561 - (36667391*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2])/186624 - (10*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2])/729 + (62117*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2])/1458 + (as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2])/(2592*ep^5) + (as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2])/(81*ep^5) + (7*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2])/(7776*ep^4) + (41*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2])/(486*ep^4) + (as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2])/(972*ep^3) + (116*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2])/(243*ep^3) + (7*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2])/(34992*ep^2) + (4982*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2])/(2187*ep^2) - (43*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2])/(13122*ep) + (66002*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2])/(6561*ep) + (7*as^2*CA*CF*Pi^2*del[zb]*Log[Q2/mu2])/24 - (7801*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2/mu2])/31104 - (6227239*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2])/3359232 - (5*as^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2])/6 - (65365*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2/mu2])/3456 - (408467653*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2])/1679616 + (4105*as^3*CF^3*Pi^2*del[zb]*Log[Q2/mu2])/128 + (124940539*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2])/186624 - (7991*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2])/24 + (11*as^4*C4AF*Pi^2*del[zb]*Log[Q2/mu2])/(24*dF) - (230*as^4*C3FF*CF^2*csum*Pi^2*del[zb]*Log[Q2/mu2])/(9*dF) - (5*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2])/(256*ep^5) - (131*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2])/(864*ep^5) - (as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2])/(2*ep^5) - (4*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2])/(3*ep^5) + (923*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2])/(10368*ep^4) + (503*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2])/(1296*ep^4) + (199*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2])/(144*ep^4) - (25*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2])/(6*ep^4) + (7*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2/mu2])/(72*ep^3) - (157*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2])/(15552*ep^3) + (19*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2/mu2])/(32*ep^3) - (853*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2])/(7776*ep^3) + (17*as^3*CF^3*Pi^2*del[zb]*Log[Q2/mu2])/(8*ep^3) + (7597*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2])/(864*ep^3) - (49*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2])/(3*ep^3) - (787*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2/mu2])/(3456*ep^2) - (28313*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2])/(186624*ep^2) - (25*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2/mu2])/(24*ep^2) - (244591*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2])/(46656*ep^2) + (31*as^3*CF^3*Pi^2*del[zb]*Log[Q2/mu2])/(8*ep^2) + (245875*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2])/(5184*ep^2) - (187*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2])/(4*ep^2) - (7*as^2*CA*CF*Pi^2*del[zb]*Log[Q2/mu2])/(24*ep) - (697*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2/mu2])/(5184*ep) - (81451*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2])/(139968*ep) - (5*as^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2])/(3*ep) - (559*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2/mu2])/(144*ep) - (12046885*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2])/(279936*ep) + (447*as^3*CF^3*Pi^2*del[zb]*Log[Q2/mu2])/(32*ep) + (5869411*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2])/(31104*ep) - (9341*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2])/(72*ep) + (as^4*C4AF*Pi^2*del[zb]*Log[Q2/mu2])/(12*dF*ep) - (10*as^4*C3FF*CF^2*csum*Pi^2*del[zb]*Log[Q2/mu2])/(3*dF*ep) + (as*CF*ep*Pi^2*del[zb]*Log[Q2/mu2])/4 - (23299*as^3*CA^2*CF*ep*Pi^2*del[zb]*Log[Q2/mu2])/46656 - (25*as^2*CF^2*ep*Pi^2*del[zb]*Log[Q2/mu2])/6 - (1415575*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2/mu2])/20736 + (19837*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2/mu2])/256 - (as*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2])/4 - (70765*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2])/69984 - (20*as^2*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2])/3 - (27957631*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2])/124416 + (89303*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2/mu2])/512 - (40*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2/mu2])/3 - (80*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2/mu2])/3 + (17*as^3*CA*CF*nf*Pi^2*del[zb]*Log[Q2/mu2])/972 + (643031*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2])/1679616 + (6725*as^3*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2])/1728 + (327407501*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2])/3359232 - (174617*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2])/1458 - (13*as^4*C4FF*nf*Pi^2*del[zb]*Log[Q2/mu2])/(12*dF) - (131*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2])/(10368*ep^4) - (113*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2])/(1296*ep^4) - (4*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2])/(9*ep^4) + (331*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2])/(15552*ep^3) + (941*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2])/(3888*ep^3) - (59*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2])/(27*ep^3) + (41*as^3*CA*CF*nf*Pi^2*del[zb]*Log[Q2/mu2])/(1728*ep^2) + (7627*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2])/(93312*ep^2) + (25*as^3*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2])/(96*ep^2) + (266819*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2])/(93312*ep^2) - (1613*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2])/(162*ep^2) + (41*as^3*CA*CF*nf*Pi^2*del[zb]*Log[Q2/mu2])/(2592*ep) + (56507*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2])/(279936*ep) + (275*as^3*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2])/(288*ep) + (1328491*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2])/(69984*ep) - (8804*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2])/(243*ep) - (as^4*C4FF*nf*Pi^2*del[zb]*Log[Q2/mu2])/(6*dF*ep) + (217*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Log[Q2/mu2])/11664 + (135575*as^3*CF^2*ep*nf*Pi^2*del[zb]*Log[Q2/mu2])/10368 + (1163*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2])/34992 + (2621975*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2])/62208 - (701*as^4*CA*CF*nf^2*Pi^2*del[zb]*Log[Q2/mu2])/69984 - (19928*as^4*CF^2*nf^2*Pi^2*del[zb]*Log[Q2/mu2])/2187 - (7*as^4*CA*CF*nf^2*Pi^2*del[zb]*Log[Q2/mu2])/(2592*ep^3) - (4*as^4*CF^2*nf^2*Pi^2*del[zb]*Log[Q2/mu2])/(81*ep^3) - (49*as^4*CA*CF*nf^2*Pi^2*del[zb]*Log[Q2/mu2])/(7776*ep^2) - (82*as^4*CF^2*nf^2*Pi^2*del[zb]*Log[Q2/mu2])/(243*ep^2) - (77*as^4*CA*CF*nf^2*Pi^2*del[zb]*Log[Q2/mu2])/(7776*ep) - (464*as^4*CF^2*nf^2*Pi^2*del[zb]*Log[Q2/mu2])/(243*ep) + (11*as^3*CA^2*CF*Pi^4*del[zb]*Log[Q2/mu2])/9216 + (19573*as^4*CA^3*CF*Pi^4*del[zb]*Log[Q2/mu2])/93312 + (97*as^3*CA*CF^2*Pi^4*del[zb]*Log[Q2/mu2])/2880 - (89377*as^4*CA^2*CF^2*Pi^4*del[zb]*Log[Q2/mu2])/11664 - (143*as^3*CF^3*Pi^4*del[zb]*Log[Q2/mu2])/120 - (2909521*as^4*CA*CF^3*Pi^4*del[zb]*Log[Q2/mu2])/466560 + (1003*as^4*CF^4*Pi^4*del[zb]*Log[Q2/mu2])/144 - (13*as^4*C4AF*Pi^4*del[zb]*Log[Q2/mu2])/(720*dF) + (19*as^4*C3FF*CF^2*csum*Pi^4*del[zb]*Log[Q2/mu2])/(27*dF) - (3727*as^4*CA^3*CF*Pi^4*del[zb]*Log[Q2/mu2])/(207360*ep^3) + (47*as^4*CA^2*CF^2*Pi^4*del[zb]*Log[Q2/mu2])/(1728*ep^3) + (221*as^4*CA*CF^3*Pi^4*del[zb]*Log[Q2/mu2])/(720*ep^3) + (17*as^4*CF^4*Pi^4*del[zb]*Log[Q2/mu2])/(18*ep^3) + (191*as^4*CA^3*CF*Pi^4*del[zb]*Log[Q2/mu2])/(7680*ep^2) - (521*as^4*CA^2*CF^2*Pi^4*del[zb]*Log[Q2/mu2])/(2592*ep^2) - (9019*as^4*CA*CF^3*Pi^4*del[zb]*Log[Q2/mu2])/(12960*ep^2) + (91*as^4*CF^4*Pi^4*del[zb]*Log[Q2/mu2])/(45*ep^2) + (209*as^3*CA^2*CF*Pi^4*del[zb]*Log[Q2/mu2])/(6912*ep) + (10261*as^4*CA^3*CF*Pi^4*del[zb]*Log[Q2/mu2])/(155520*ep) - (781*as^3*CA*CF^2*Pi^4*del[zb]*Log[Q2/mu2])/(3840*ep) - (9103*as^4*CA^2*CF^2*Pi^4*del[zb]*Log[Q2/mu2])/(7776*ep) - (953*as^3*CF^3*Pi^4*del[zb]*Log[Q2/mu2])/(960*ep) - (84923*as^4*CA*CF^3*Pi^4*del[zb]*Log[Q2/mu2])/(38880*ep) + (4303*as^4*CF^4*Pi^4*del[zb]*Log[Q2/mu2])/(720*ep) + (as^4*C3FF*CF^2*csum*Pi^4*del[zb]*Log[Q2/mu2])/(45*dF*ep) - (7*as^2*CA*CF*ep*Pi^4*del[zb]*Log[Q2/mu2])/480 + (1343*as^3*CA^2*CF*ep*Pi^4*del[zb]*Log[Q2/mu2])/41472 + (67*as^2*CF^2*ep*Pi^4*del[zb]*Log[Q2/mu2])/180 - (983*as^3*CA*CF^2*ep*Pi^4*del[zb]*Log[Q2/mu2])/4320 - (13553*as^3*CF^3*ep*Pi^4*del[zb]*Log[Q2/mu2])/3840 + (7*as^2*CA*CF*ep^2*Pi^4*del[zb]*Log[Q2/mu2])/480 + (17927*as^3*CA^2*CF*ep^2*Pi^4*del[zb]*Log[Q2/mu2])/248832 + (67*as^2*CF^2*ep^2*Pi^4*del[zb]*Log[Q2/mu2])/360 + (135853*as^3*CA*CF^2*ep^2*Pi^4*del[zb]*Log[Q2/mu2])/414720 - (39817*as^3*CF^3*ep^2*Pi^4*del[zb]*Log[Q2/mu2])/15360 + (as*CF*ep^3*Pi^4*del[zb]*Log[Q2/mu2])/96 + (67*as^2*CF^2*ep^3*Pi^4*del[zb]*Log[Q2/mu2])/72 - (as*CF*ep^4*Pi^4*del[zb]*Log[Q2/mu2])/96 + (67*as^2*CF^2*ep^4*Pi^4*del[zb]*Log[Q2/mu2])/45 - (79*as^3*CA*CF*nf*Pi^4*del[zb]*Log[Q2/mu2])/13824 - (53839*as^4*CA^2*CF*nf*Pi^4*del[zb]*Log[Q2/mu2])/933120 - (961*as^3*CF^2*nf*Pi^4*del[zb]*Log[Q2/mu2])/11520 + (1873177*as^4*CA*CF^2*nf*Pi^4*del[zb]*Log[Q2/mu2])/1866240 + (106303*as^4*CF^3*nf*Pi^4*del[zb]*Log[Q2/mu2])/29160 + (13*as^4*C4FF*nf*Pi^4*del[zb]*Log[Q2/mu2])/(360*dF) - (71*as^4*CA^2*CF*nf*Pi^4*del[zb]*Log[Q2/mu2])/(51840*ep^2) + (241*as^4*CA*CF^2*nf*Pi^4*del[zb]*Log[Q2/mu2])/(5184*ep^2) + (491*as^4*CF^3*nf*Pi^4*del[zb]*Log[Q2/mu2])/(1620*ep^2) - (7043*as^4*CA^2*CF*nf*Pi^4*del[zb]*Log[Q2/mu2])/(311040*ep) + (5551*as^4*CA*CF^2*nf*Pi^4*del[zb]*Log[Q2/mu2])/(31104*ep) + (5383*as^4*CF^3*nf*Pi^4*del[zb]*Log[Q2/mu2])/(4860*ep) - (79*as^3*CA*CF*ep*nf*Pi^4*del[zb]*Log[Q2/mu2])/20736 - (10571*as^3*CF^2*ep*nf*Pi^4*del[zb]*Log[Q2/mu2])/34560 - (493*as^3*CA*CF*ep^2*nf*Pi^4*del[zb]*Log[Q2/mu2])/31104 - (258509*as^3*CF^2*ep^2*nf*Pi^4*del[zb]*Log[Q2/mu2])/207360 + (91*as^4*CA*CF*nf^2*Pi^4*del[zb]*Log[Q2/mu2])/19440 + (451*as^4*CF^2*nf^2*Pi^4*del[zb]*Log[Q2/mu2])/4860 + (13*as^4*CA*CF*nf^2*Pi^4*del[zb]*Log[Q2/mu2])/(6480*ep) + (11*as^4*CF^2*nf^2*Pi^4*del[zb]*Log[Q2/mu2])/(810*ep) + (4839269*as^4*CA^3*CF*Pi^6*del[zb]*Log[Q2/mu2])/26127360 + (106097*as^4*CA^2*CF^2*Pi^6*del[zb]*Log[Q2/mu2])/233280 - (228355*as^4*CA*CF^3*Pi^6*del[zb]*Log[Q2/mu2])/163296 + (53231*as^4*CF^4*Pi^6*del[zb]*Log[Q2/mu2])/136080 - (5*as^4*C4AF*Pi^6*del[zb]*Log[Q2/mu2])/(224*dF) + (2432*as^4*C3FF*CF^2*csum*Pi^6*del[zb]*Log[Q2/mu2])/(8505*dF) - (14441*as^4*CA^3*CF*Pi^6*del[zb]*Log[Q2/mu2])/(186624*ep) - (46229*as^4*CA^2*CF^2*Pi^6*del[zb]*Log[Q2/mu2])/(326592*ep) - (785*as^4*CA*CF^3*Pi^6*del[zb]*Log[Q2/mu2])/(3402*ep) - (299*as^4*CF^4*Pi^6*del[zb]*Log[Q2/mu2])/(34020*ep) + (47*as^4*C4AF*Pi^6*del[zb]*Log[Q2/mu2])/(6048*dF*ep) + (81125*as^3*CA^2*CF*ep*Pi^6*del[zb]*Log[Q2/mu2])/870912 + (68651*as^3*CA*CF^2*ep*Pi^6*del[zb]*Log[Q2/mu2])/322560 - (4931*as^3*CF^3*ep*Pi^6*del[zb]*Log[Q2/mu2])/80640 - (2696023*as^3*CA^2*CF*ep^2*Pi^6*del[zb]*Log[Q2/mu2])/34836480 + (2879*as^3*CA*CF^2*ep^2*Pi^6*del[zb]*Log[Q2/mu2])/5376 - (32383*as^3*CF^3*ep^2*Pi^6*del[zb]*Log[Q2/mu2])/80640 - (409*as^2*CA*CF*ep^3*Pi^6*del[zb]*Log[Q2/mu2])/12096 - (19*as^2*CF^2*ep^3*Pi^6*del[zb]*Log[Q2/mu2])/1512 + (409*as^2*CA*CF*ep^4*Pi^6*del[zb]*Log[Q2/mu2])/12096 - (19*as^2*CF^2*ep^4*Pi^6*del[zb]*Log[Q2/mu2])/3024 + (19*as*CF*ep^5*Pi^6*del[zb]*Log[Q2/mu2])/5760 - (19*as*CF*ep^6*Pi^6*del[zb]*Log[Q2/mu2])/5760 - (7057*as^4*CA^2*CF*nf*Pi^6*del[zb]*Log[Q2/mu2])/373248 - (174001*as^4*CA*CF^2*nf*Pi^6*del[zb]*Log[Q2/mu2])/1632960 + (589*as^4*CF^3*nf*Pi^6*del[zb]*Log[Q2/mu2])/5832 + (as^4*C4FF*nf*Pi^6*del[zb]*Log[Q2/mu2])/(189*dF) - (49907*as^3*CA*CF*ep^2*nf*Pi^6*del[zb]*Log[Q2/mu2])/17418240 - (685*as^3*CF^2*ep^2*nf*Pi^6*del[zb]*Log[Q2/mu2])/64512 + (as*CF*del[zb]*Log[Q2/mu2]^2)/2 - (563*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^2)/2592 - (4792375*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2)/3359232 - 5*as^2*CF^2*del[zb]*Log[Q2/mu2]^2 - (59215*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^2)/1152 - (364029859*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2)/559872 + (12717*as^3*CF^3*del[zb]*Log[Q2/mu2]^2)/128 + (406107035*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2)/186624 - (5393*as^4*CF^4*del[zb]*Log[Q2/mu2]^2)/4 + (16*as^4*C3FF*CF^2*csum*del[zb]*Log[Q2/mu2]^2)/dF - (as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2)/(96*ep^6) - (as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2)/(9*ep^6) - (as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2)/(2*ep^6) - (4*as^4*CF^4*del[zb]*Log[Q2/mu2]^2)/(3*ep^6) + (5*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2)/(128*ep^5) + (119*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2)/(432*ep^5) + (5*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2)/(6*ep^5) - (14*as^4*CF^4*del[zb]*Log[Q2/mu2]^2)/(3*ep^5) + (as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^2)/(16*ep^4) + (as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2)/(162*ep^4) + (9*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^2)/(16*ep^4) + (203*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2)/(1296*ep^4) + (9*as^3*CF^3*del[zb]*Log[Q2/mu2]^2)/(4*ep^4) + (469*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2)/(72*ep^4) - (19*as^4*CF^4*del[zb]*Log[Q2/mu2]^2)/ep^4 - (23*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^2)/(192*ep^3) - (863*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2)/(31104*ep^3) - (3*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^2)/(4*ep^3) - (5249*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2)/(2592*ep^3) + (9*as^3*CF^3*del[zb]*Log[Q2/mu2]^2)/(2*ep^3) + (33389*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2)/(864*ep^3) - (235*as^4*CF^4*del[zb]*Log[Q2/mu2]^2)/(4*ep^3) - (as^2*CA*CF*del[zb]*Log[Q2/mu2]^2)/(4*ep^2) - (17*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^2)/(288*ep^2) - (1355*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2)/(10368*ep^2) - (2*as^2*CF^2*del[zb]*Log[Q2/mu2]^2)/ep^2 - (11*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^2)/(4*ep^2) - (993809*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2)/(46656*ep^2) + (261*as^3*CF^3*del[zb]*Log[Q2/mu2]^2)/(16*ep^2) + (850811*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2)/(5184*ep^2) - (175*as^4*CF^4*del[zb]*Log[Q2/mu2]^2)/ep^2 + (as^2*CA*CF*del[zb]*Log[Q2/mu2]^2)/(4*ep) - (185*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^2)/(1728*ep) - (254735*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2)/(559872*ep) - (as^2*CF^2*del[zb]*Log[Q2/mu2]^2)/ep - (2701*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^2)/(192*ep) - (36301105*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2)/(279936*ep) + (2529*as^3*CF^3*del[zb]*Log[Q2/mu2]^2)/(64*ep) + (19202915*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2)/(31104*ep) - (5881*as^4*CF^4*del[zb]*Log[Q2/mu2]^2)/(12*ep) - (as*CF*ep*del[zb]*Log[Q2/mu2]^2)/2 - (1697*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]^2)/3888 - 8*as^2*CF^2*ep*del[zb]*Log[Q2/mu2]^2 - (1178647*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]^2)/6912 + (60903*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]^2)/256 - (5099*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^2)/5832 - 16*as^2*CF^2*ep^2*del[zb]*Log[Q2/mu2]^2 - (22510207*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^2)/41472 + (286101*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^2)/512 - 32*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]^2 - 64*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^2 + (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]^2)/324 + (107095*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^2)/1679616 + (5423*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]^2)/576 + (782877827*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^2)/3359232 - (2079259*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^2)/5832 - (as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^2)/(192*ep^5) - (13*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^2)/(216*ep^5) - (as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^2)/(3*ep^5) + (13*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^2)/(2592*ep^4) + (17*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^2)/(216*ep^4) - (31*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^2)/(18*ep^4) + (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]^2)/(96*ep^3) + (365*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^2)/(15552*ep^3) + (3*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]^2)/(16*ep^3) + (20615*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^2)/(15552*ep^3) - (437*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^2)/(54*ep^3) + (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]^2)/(144*ep^2) + (421*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^2)/(7776*ep^2) + (11*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]^2)/(16*ep^2) + (882799*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^2)/(93312*ep^2) - (5005*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^2)/(162*ep^2) + (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]^2)/(216*ep) + (24767*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^2)/(279936*ep) + (269*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]^2)/(96*ep) + (9358117*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^2)/(186624*ep) - (105385*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^2)/(972*ep) + (as^3*CA*CF*ep*nf*del[zb]*Log[Q2/mu2]^2)/486 + (104879*as^3*CF^2*ep*nf*del[zb]*Log[Q2/mu2]^2)/3456 + (as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]^2)/729 + (1976903*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]^2)/20736 + (43*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^2)/6561 - (132004*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^2)/6561 - (as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^2)/(1296*ep^4) - (2*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^2)/(81*ep^4) - (7*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^2)/(3888*ep^3) - (41*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^2)/(243*ep^3) - (as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^2)/(486*ep^2) - (232*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^2)/(243*ep^2) - (7*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^2)/(17496*ep) - (9964*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^2)/(2187*ep) + (7*as^2*CA*CF*Pi^2*del[zb]*Log[Q2/mu2]^2)/24 + (697*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2/mu2]^2)/3456 + (81451*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^2)/69984 + (5*as^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/3 + (559*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/96 + (12046885*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/139968 - (1341*as^3*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^2)/64 - (5869411*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^2)/15552 + (9341*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^2)/36 - (as^4*C4AF*Pi^2*del[zb]*Log[Q2/mu2]^2)/(6*dF) + (20*as^4*C3FF*CF^2*csum*Pi^2*del[zb]*Log[Q2/mu2]^2)/(3*dF) + (5*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^2)/(128*ep^4) + (131*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/(432*ep^4) + (as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^2)/ep^4 + (8*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^2)/(3*ep^4) - (923*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^2)/(5184*ep^3) - (503*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/(648*ep^3) - (199*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^2)/(72*ep^3) + (25*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^2)/(3*ep^3) - (7*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2/mu2]^2)/(48*ep^2) + (157*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^2)/(7776*ep^2) - (57*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/(64*ep^2) + (853*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/(3888*ep^2) - (51*as^3*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^2)/(16*ep^2) - (7597*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^2)/(432*ep^2) + (98*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^2)/(3*ep^2) + (787*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2/mu2]^2)/(2304*ep) + (28313*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^2)/(93312*ep) + (25*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/(16*ep) + (244591*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/(23328*ep) - (93*as^3*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^2)/(16*ep) - (245875*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^2)/(2592*ep) + (187*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^2)/(2*ep) - (7*as^2*CA*CF*ep*Pi^2*del[zb]*Log[Q2/mu2]^2)/24 + (7801*as^3*CA^2*CF*ep*Pi^2*del[zb]*Log[Q2/mu2]^2)/20736 + (5*as^2*CF^2*ep*Pi^2*del[zb]*Log[Q2/mu2]^2)/6 + (65365*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2/mu2]^2)/2304 - (12315*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2/mu2]^2)/256 - (as*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/8 + (23299*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/31104 + (25*as^2*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/6 + (1415575*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/13824 - (59511*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/512 + (as*CF*ep^3*Pi^2*del[zb]*Log[Q2/mu2]^2)/8 + (20*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2/mu2]^2)/3 + (40*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^2)/3 - (41*as^3*CA*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/1728 - (56507*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/139968 - (275*as^3*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/192 - (1328491*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/34992 + (17608*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/243 + (as^4*C4FF*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(3*dF) + (131*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(5184*ep^3) + (113*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(648*ep^3) + (8*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(9*ep^3) - (331*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(7776*ep^2) - (941*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(1944*ep^2) + (118*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(27*ep^2) - (41*as^3*CA*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(1152*ep) - (7627*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(46656*ep) - (25*as^3*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(64*ep) - (266819*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(46656*ep) + (1613*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(81*ep) - (17*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/648 - (6725*as^3*CF^2*ep*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/1152 - (217*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/7776 - (135575*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/6912 + (77*as^4*CA*CF*nf^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/3888 + (928*as^4*CF^2*nf^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/243 + (7*as^4*CA*CF*nf^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/(1296*ep^2) + (8*as^4*CF^2*nf^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/(81*ep^2) + (49*as^4*CA*CF*nf^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/(3888*ep) + (164*as^4*CF^2*nf^2*Pi^2*del[zb]*Log[Q2/mu2]^2)/(243*ep) - (209*as^3*CA^2*CF*Pi^4*del[zb]*Log[Q2/mu2]^2)/4608 - (10261*as^4*CA^3*CF*Pi^4*del[zb]*Log[Q2/mu2]^2)/77760 + (781*as^3*CA*CF^2*Pi^4*del[zb]*Log[Q2/mu2]^2)/2560 + (9103*as^4*CA^2*CF^2*Pi^4*del[zb]*Log[Q2/mu2]^2)/3888 + (953*as^3*CF^3*Pi^4*del[zb]*Log[Q2/mu2]^2)/640 + (84923*as^4*CA*CF^3*Pi^4*del[zb]*Log[Q2/mu2]^2)/19440 - (4303*as^4*CF^4*Pi^4*del[zb]*Log[Q2/mu2]^2)/360 - (2*as^4*C3FF*CF^2*csum*Pi^4*del[zb]*Log[Q2/mu2]^2)/(45*dF) + (3727*as^4*CA^3*CF*Pi^4*del[zb]*Log[Q2/mu2]^2)/(103680*ep^2) - (47*as^4*CA^2*CF^2*Pi^4*del[zb]*Log[Q2/mu2]^2)/(864*ep^2) - (221*as^4*CA*CF^3*Pi^4*del[zb]*Log[Q2/mu2]^2)/(360*ep^2) - (17*as^4*CF^4*Pi^4*del[zb]*Log[Q2/mu2]^2)/(9*ep^2) - (191*as^4*CA^3*CF*Pi^4*del[zb]*Log[Q2/mu2]^2)/(3840*ep) + (521*as^4*CA^2*CF^2*Pi^4*del[zb]*Log[Q2/mu2]^2)/(1296*ep) + (9019*as^4*CA*CF^3*Pi^4*del[zb]*Log[Q2/mu2]^2)/(6480*ep) - (182*as^4*CF^4*Pi^4*del[zb]*Log[Q2/mu2]^2)/(45*ep) - (11*as^3*CA^2*CF*ep*Pi^4*del[zb]*Log[Q2/mu2]^2)/6144 - (97*as^3*CA*CF^2*ep*Pi^4*del[zb]*Log[Q2/mu2]^2)/1920 + (143*as^3*CF^3*ep*Pi^4*del[zb]*Log[Q2/mu2]^2)/80 + (7*as^2*CA*CF*ep^2*Pi^4*del[zb]*Log[Q2/mu2]^2)/480 - (1343*as^3*CA^2*CF*ep^2*Pi^4*del[zb]*Log[Q2/mu2]^2)/27648 - (67*as^2*CF^2*ep^2*Pi^4*del[zb]*Log[Q2/mu2]^2)/180 + (983*as^3*CA*CF^2*ep^2*Pi^4*del[zb]*Log[Q2/mu2]^2)/2880 + (13553*as^3*CF^3*ep^2*Pi^4*del[zb]*Log[Q2/mu2]^2)/2560 - (7*as^2*CA*CF*ep^3*Pi^4*del[zb]*Log[Q2/mu2]^2)/480 - (67*as^2*CF^2*ep^3*Pi^4*del[zb]*Log[Q2/mu2]^2)/360 - (as*CF*ep^4*Pi^4*del[zb]*Log[Q2/mu2]^2)/192 - (67*as^2*CF^2*ep^4*Pi^4*del[zb]*Log[Q2/mu2]^2)/72 + (as*CF*ep^5*Pi^4*del[zb]*Log[Q2/mu2]^2)/192 + (7043*as^4*CA^2*CF*nf*Pi^4*del[zb]*Log[Q2/mu2]^2)/155520 - (5551*as^4*CA*CF^2*nf*Pi^4*del[zb]*Log[Q2/mu2]^2)/15552 - (5383*as^4*CF^3*nf*Pi^4*del[zb]*Log[Q2/mu2]^2)/2430 + (71*as^4*CA^2*CF*nf*Pi^4*del[zb]*Log[Q2/mu2]^2)/(25920*ep) - (241*as^4*CA*CF^2*nf*Pi^4*del[zb]*Log[Q2/mu2]^2)/(2592*ep) - (491*as^4*CF^3*nf*Pi^4*del[zb]*Log[Q2/mu2]^2)/(810*ep) + (79*as^3*CA*CF*ep*nf*Pi^4*del[zb]*Log[Q2/mu2]^2)/9216 + (961*as^3*CF^2*ep*nf*Pi^4*del[zb]*Log[Q2/mu2]^2)/7680 + (79*as^3*CA*CF*ep^2*nf*Pi^4*del[zb]*Log[Q2/mu2]^2)/13824 + (10571*as^3*CF^2*ep^2*nf*Pi^4*del[zb]*Log[Q2/mu2]^2)/23040 - (13*as^4*CA*CF*nf^2*Pi^4*del[zb]*Log[Q2/mu2]^2)/3240 - (11*as^4*CF^2*nf^2*Pi^4*del[zb]*Log[Q2/mu2]^2)/405 + (14441*as^4*CA^3*CF*Pi^6*del[zb]*Log[Q2/mu2]^2)/93312 + (46229*as^4*CA^2*CF^2*Pi^6*del[zb]*Log[Q2/mu2]^2)/163296 + (785*as^4*CA*CF^3*Pi^6*del[zb]*Log[Q2/mu2]^2)/1701 + (299*as^4*CF^4*Pi^6*del[zb]*Log[Q2/mu2]^2)/17010 - (47*as^4*C4AF*Pi^6*del[zb]*Log[Q2/mu2]^2)/(3024*dF) - (81125*as^3*CA^2*CF*ep^2*Pi^6*del[zb]*Log[Q2/mu2]^2)/580608 - (68651*as^3*CA*CF^2*ep^2*Pi^6*del[zb]*Log[Q2/mu2]^2)/215040 + (4931*as^3*CF^3*ep^2*Pi^6*del[zb]*Log[Q2/mu2]^2)/53760 + (409*as^2*CA*CF*ep^4*Pi^6*del[zb]*Log[Q2/mu2]^2)/12096 + (19*as^2*CF^2*ep^4*Pi^6*del[zb]*Log[Q2/mu2]^2)/1512 - (19*as*CF*ep^6*Pi^6*del[zb]*Log[Q2/mu2]^2)/11520 - (as^2*CA*CF*del[zb]*Log[Q2/mu2]^3)/6 + (185*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^3)/1728 + (254735*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^3)/419904 + (2*as^2*CF^2*del[zb]*Log[Q2/mu2]^3)/3 + (2701*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^3)/192 + (36301105*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^3)/209952 - (2529*as^3*CF^3*del[zb]*Log[Q2/mu2]^3)/64 - (19202915*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^3)/23328 + (5881*as^4*CF^4*del[zb]*Log[Q2/mu2]^3)/9 + (as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^3)/(72*ep^5) + (4*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^3)/(27*ep^5) + (2*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^3)/(3*ep^5) + (16*as^4*CF^4*del[zb]*Log[Q2/mu2]^3)/(9*ep^5) - (5*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^3)/(96*ep^4) - (119*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^3)/(324*ep^4) - (10*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^3)/(9*ep^4) + (56*as^4*CF^4*del[zb]*Log[Q2/mu2]^3)/(9*ep^4) - (as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^3)/(16*ep^3) - (2*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^3)/(243*ep^3) - (9*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^3)/(16*ep^3) - (203*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^3)/(972*ep^3) - (9*as^3*CF^3*del[zb]*Log[Q2/mu2]^3)/(4*ep^3) - (469*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^3)/(54*ep^3) + (76*as^4*CF^4*del[zb]*Log[Q2/mu2]^3)/(3*ep^3) + (23*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^3)/(192*ep^2) + (863*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^3)/(23328*ep^2) + (3*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^3)/(4*ep^2) + (5249*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^3)/(1944*ep^2) - (9*as^3*CF^3*del[zb]*Log[Q2/mu2]^3)/(2*ep^2) - (33389*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^3)/(648*ep^2) + (235*as^4*CF^4*del[zb]*Log[Q2/mu2]^3)/(3*ep^2) + (as^2*CA*CF*del[zb]*Log[Q2/mu2]^3)/(6*ep) + (17*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^3)/(288*ep) + (1355*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^3)/(7776*ep) + (4*as^2*CF^2*del[zb]*Log[Q2/mu2]^3)/(3*ep) + (11*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^3)/(4*ep) + (993809*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^3)/(34992*ep) - (261*as^3*CF^3*del[zb]*Log[Q2/mu2]^3)/(16*ep) - (850811*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^3)/(3888*ep) + (700*as^4*CF^4*del[zb]*Log[Q2/mu2]^3)/(3*ep) - (as*CF*ep*del[zb]*Log[Q2/mu2]^3)/6 + (563*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]^3)/2592 + (10*as^2*CF^2*ep*del[zb]*Log[Q2/mu2]^3)/3 + (59215*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]^3)/1152 - (12717*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]^3)/128 + (as*CF*ep^2*del[zb]*Log[Q2/mu2]^3)/6 + (1697*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^3)/3888 + (16*as^2*CF^2*ep^2*del[zb]*Log[Q2/mu2]^3)/3 + (1178647*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^3)/6912 - (60903*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^3)/256 + (32*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]^3)/3 + (64*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^3)/3 - (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]^3)/216 - (24767*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^3)/209952 - (269*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]^3)/96 - (9358117*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^3)/139968 + (105385*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^3)/729 + (as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^3)/(144*ep^4) + (13*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^3)/(162*ep^4) + (4*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^3)/(9*ep^4) - (13*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^3)/(1944*ep^3) - (17*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^3)/(162*ep^3) + (62*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^3)/(27*ep^3) - (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]^3)/(96*ep^2) - (365*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^3)/(11664*ep^2) - (3*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]^3)/(16*ep^2) - (20615*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^3)/(11664*ep^2) + (874*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^3)/(81*ep^2) - (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]^3)/(144*ep) - (421*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^3)/(5832*ep) - (11*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]^3)/(16*ep) - (882799*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^3)/(69984*ep) + (10010*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^3)/(243*ep) - (as^3*CA*CF*ep*nf*del[zb]*Log[Q2/mu2]^3)/324 - (5423*as^3*CF^2*ep*nf*del[zb]*Log[Q2/mu2]^3)/576 - (as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]^3)/486 - (104879*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]^3)/3456 + (7*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^3)/13122 + (39856*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^3)/6561 + (as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^3)/(972*ep^3) + (8*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^3)/(243*ep^3) + (7*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^3)/(2916*ep^2) + (164*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^3)/(729*ep^2) + (2*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^3)/(729*ep) + (928*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^3)/(729*ep) - (787*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2/mu2]^3)/2304 - (28313*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^3)/69984 - (25*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/16 - (244591*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/17496 + (93*as^3*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^3)/16 + (245875*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^3)/1944 - (374*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^3)/3 - (5*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^3)/(96*ep^3) - (131*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/(324*ep^3) - (4*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^3)/(3*ep^3) - (32*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^3)/(9*ep^3) + (923*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^3)/(3888*ep^2) + (503*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/(486*ep^2) + (199*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^3)/(54*ep^2) - (100*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^3)/(9*ep^2) + (7*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2/mu2]^3)/(48*ep) - (157*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^3)/(5832*ep) + (57*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/(64*ep) - (853*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/(2916*ep) + (51*as^3*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^3)/(16*ep) + (7597*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^3)/(324*ep) - (392*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^3)/(9*ep) - (7*as^2*CA*CF*ep*Pi^2*del[zb]*Log[Q2/mu2]^3)/36 - (697*as^3*CA^2*CF*ep*Pi^2*del[zb]*Log[Q2/mu2]^3)/3456 - (10*as^2*CF^2*ep*Pi^2*del[zb]*Log[Q2/mu2]^3)/9 - (559*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2/mu2]^3)/96 + (1341*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2/mu2]^3)/64 + (7*as^2*CA*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/36 - (7801*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/20736 - (5*as^2*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/9 - (65365*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/2304 + (12315*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/256 + (as*CF*ep^3*Pi^2*del[zb]*Log[Q2/mu2]^3)/24 - (25*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2/mu2]^3)/9 - (as*CF*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^3)/24 - (40*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^3)/9 + (41*as^3*CA*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/1152 + (7627*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/34992 + (25*as^3*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/64 + (266819*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/34992 - (6452*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/243 - (131*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/(3888*ep^2) - (113*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/(486*ep^2) - (32*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/(27*ep^2) + (331*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/(5832*ep) + (941*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/(1458*ep) - (472*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/(81*ep) + (41*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/1728 + (275*as^3*CF^2*ep*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/192 + (17*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/648 + (6725*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^3)/1152 - (49*as^4*CA*CF*nf^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/2916 - (656*as^4*CF^2*nf^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/729 - (7*as^4*CA*CF*nf^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/(972*ep) - (32*as^4*CF^2*nf^2*Pi^2*del[zb]*Log[Q2/mu2]^3)/(243*ep) + (191*as^4*CA^3*CF*Pi^4*del[zb]*Log[Q2/mu2]^3)/2880 - (521*as^4*CA^2*CF^2*Pi^4*del[zb]*Log[Q2/mu2]^3)/972 - (9019*as^4*CA*CF^3*Pi^4*del[zb]*Log[Q2/mu2]^3)/4860 + (728*as^4*CF^4*Pi^4*del[zb]*Log[Q2/mu2]^3)/135 - (3727*as^4*CA^3*CF*Pi^4*del[zb]*Log[Q2/mu2]^3)/(77760*ep) + (47*as^4*CA^2*CF^2*Pi^4*del[zb]*Log[Q2/mu2]^3)/(648*ep) + (221*as^4*CA*CF^3*Pi^4*del[zb]*Log[Q2/mu2]^3)/(270*ep) + (68*as^4*CF^4*Pi^4*del[zb]*Log[Q2/mu2]^3)/(27*ep) + (209*as^3*CA^2*CF*ep*Pi^4*del[zb]*Log[Q2/mu2]^3)/4608 - (781*as^3*CA*CF^2*ep*Pi^4*del[zb]*Log[Q2/mu2]^3)/2560 - (953*as^3*CF^3*ep*Pi^4*del[zb]*Log[Q2/mu2]^3)/640 + (11*as^3*CA^2*CF*ep^2*Pi^4*del[zb]*Log[Q2/mu2]^3)/6144 + (97*as^3*CA*CF^2*ep^2*Pi^4*del[zb]*Log[Q2/mu2]^3)/1920 - (143*as^3*CF^3*ep^2*Pi^4*del[zb]*Log[Q2/mu2]^3)/80 - (7*as^2*CA*CF*ep^3*Pi^4*del[zb]*Log[Q2/mu2]^3)/720 + (67*as^2*CF^2*ep^3*Pi^4*del[zb]*Log[Q2/mu2]^3)/270 + (7*as^2*CA*CF*ep^4*Pi^4*del[zb]*Log[Q2/mu2]^3)/720 + (67*as^2*CF^2*ep^4*Pi^4*del[zb]*Log[Q2/mu2]^3)/540 + (as*CF*ep^5*Pi^4*del[zb]*Log[Q2/mu2]^3)/576 - (as*CF*ep^6*Pi^4*del[zb]*Log[Q2/mu2]^3)/576 - (71*as^4*CA^2*CF*nf*Pi^4*del[zb]*Log[Q2/mu2]^3)/19440 + (241*as^4*CA*CF^2*nf*Pi^4*del[zb]*Log[Q2/mu2]^3)/1944 + (982*as^4*CF^3*nf*Pi^4*del[zb]*Log[Q2/mu2]^3)/1215 - (79*as^3*CA*CF*ep^2*nf*Pi^4*del[zb]*Log[Q2/mu2]^3)/9216 - (961*as^3*CF^2*ep^2*nf*Pi^4*del[zb]*Log[Q2/mu2]^3)/7680 - (as^2*CA*CF*del[zb]*Log[Q2/mu2]^4)/12 - (17*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^4)/384 - (1355*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^4)/7776 - (2*as^2*CF^2*del[zb]*Log[Q2/mu2]^4)/3 - (33*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^4)/16 - (993809*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^4)/34992 + (783*as^3*CF^3*del[zb]*Log[Q2/mu2]^4)/64 + (850811*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^4)/3888 - (700*as^4*CF^4*del[zb]*Log[Q2/mu2]^4)/3 - (as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^4)/(72*ep^4) - (4*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^4)/(27*ep^4) - (2*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^4)/(3*ep^4) - (16*as^4*CF^4*del[zb]*Log[Q2/mu2]^4)/(9*ep^4) + (5*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^4)/(96*ep^3) + (119*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^4)/(324*ep^3) + (10*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^4)/(9*ep^3) - (56*as^4*CF^4*del[zb]*Log[Q2/mu2]^4)/(9*ep^3) + (3*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^4)/(64*ep^2) + (2*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^4)/(243*ep^2) + (27*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^4)/(64*ep^2) + (203*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^4)/(972*ep^2) + (27*as^3*CF^3*del[zb]*Log[Q2/mu2]^4)/(16*ep^2) + (469*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^4)/(54*ep^2) - (76*as^4*CF^4*del[zb]*Log[Q2/mu2]^4)/(3*ep^2) - (23*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^4)/(256*ep) - (863*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^4)/(23328*ep) - (9*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^4)/(16*ep) - (5249*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^4)/(1944*ep) + (27*as^3*CF^3*del[zb]*Log[Q2/mu2]^4)/(8*ep) + (33389*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^4)/(648*ep) - (235*as^4*CF^4*del[zb]*Log[Q2/mu2]^4)/(3*ep) + (as^2*CA*CF*ep*del[zb]*Log[Q2/mu2]^4)/12 - (185*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]^4)/2304 - (as^2*CF^2*ep*del[zb]*Log[Q2/mu2]^4)/3 - (2701*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]^4)/256 + (7587*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]^4)/256 + (as*CF*ep^2*del[zb]*Log[Q2/mu2]^4)/24 - (563*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^4)/3456 - (5*as^2*CF^2*ep^2*del[zb]*Log[Q2/mu2]^4)/3 - (59215*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^4)/1536 + (38151*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^4)/512 - (as*CF*ep^3*del[zb]*Log[Q2/mu2]^4)/24 - (8*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]^4)/3 - (16*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^4)/3 + (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]^4)/192 + (421*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^4)/5832 + (33*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]^4)/64 + (882799*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^4)/69984 - (10010*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^4)/243 - (as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^4)/(144*ep^3) - (13*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^4)/(162*ep^3) - (4*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^4)/(9*ep^3) + (13*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^4)/(1944*ep^2) + (17*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^4)/(162*ep^2) - (62*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^4)/(27*ep^2) + (as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]^4)/(128*ep) + (365*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^4)/(11664*ep) + (9*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]^4)/(64*ep) + (20615*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^4)/(11664*ep) - (874*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^4)/(81*ep) + (as^3*CA*CF*ep*nf*del[zb]*Log[Q2/mu2]^4)/288 + (269*as^3*CF^2*ep*nf*del[zb]*Log[Q2/mu2]^4)/128 + (as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]^4)/432 + (5423*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]^4)/768 - (2*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^4)/729 - (928*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^4)/729 - (as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^4)/(972*ep^2) - (8*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^4)/(243*ep^2) - (7*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^4)/(2916*ep) - (164*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^4)/(729*ep) - (7*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2/mu2]^4)/64 + (157*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^4)/5832 - (171*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^4)/256 + (853*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^4)/2916 - (153*as^3*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^4)/64 - (7597*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^4)/324 + (392*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^4)/9 + (5*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^4)/(96*ep^2) + (131*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^4)/(324*ep^2) + (4*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^4)/(3*ep^2) + (32*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^4)/(9*ep^2) - (923*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^4)/(3888*ep) - (503*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^4)/(486*ep) - (199*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^4)/(54*ep) + (100*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^4)/(9*ep) + (787*as^3*CA^2*CF*ep*Pi^2*del[zb]*Log[Q2/mu2]^4)/3072 + (75*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2/mu2]^4)/64 - (279*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2/mu2]^4)/64 + (7*as^2*CA*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^4)/72 + (697*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^4)/4608 + (5*as^2*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^4)/9 + (559*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^4)/128 - (4023*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^4)/256 - (7*as^2*CA*CF*ep^3*Pi^2*del[zb]*Log[Q2/mu2]^4)/72 + (5*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2/mu2]^4)/18 - (as*CF*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^4)/96 + (25*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^4)/18 + (as*CF*ep^5*Pi^2*del[zb]*Log[Q2/mu2]^4)/96 - (331*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^4)/5832 - (941*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^4)/1458 + (472*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]^4)/81 + (131*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^4)/(3888*ep) + (113*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^4)/(486*ep) + (32*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]^4)/(27*ep) - (41*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Log[Q2/mu2]^4)/1536 - (75*as^3*CF^2*ep*nf*Pi^2*del[zb]*Log[Q2/mu2]^4)/256 - (41*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^4)/2304 - (275*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^4)/256 + (7*as^4*CA*CF*nf^2*Pi^2*del[zb]*Log[Q2/mu2]^4)/972 + (32*as^4*CF^2*nf^2*Pi^2*del[zb]*Log[Q2/mu2]^4)/243 + (3727*as^4*CA^3*CF*Pi^4*del[zb]*Log[Q2/mu2]^4)/77760 - (47*as^4*CA^2*CF^2*Pi^4*del[zb]*Log[Q2/mu2]^4)/648 - (221*as^4*CA*CF^3*Pi^4*del[zb]*Log[Q2/mu2]^4)/270 - (68*as^4*CF^4*Pi^4*del[zb]*Log[Q2/mu2]^4)/27 - (209*as^3*CA^2*CF*ep^2*Pi^4*del[zb]*Log[Q2/mu2]^4)/6144 + (2343*as^3*CA*CF^2*ep^2*Pi^4*del[zb]*Log[Q2/mu2]^4)/10240 + (2859*as^3*CF^3*ep^2*Pi^4*del[zb]*Log[Q2/mu2]^4)/2560 + (7*as^2*CA*CF*ep^4*Pi^4*del[zb]*Log[Q2/mu2]^4)/1440 - (67*as^2*CF^2*ep^4*Pi^4*del[zb]*Log[Q2/mu2]^4)/540 - (as*CF*ep^6*Pi^4*del[zb]*Log[Q2/mu2]^4)/2304 + (69*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^5)/1280 + (863*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^5)/29160 + (27*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^5)/80 + (5249*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^5)/2430 - (81*as^3*CF^3*del[zb]*Log[Q2/mu2]^5)/40 - (33389*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^5)/810 + (188*as^4*CF^4*del[zb]*Log[Q2/mu2]^5)/3 + (as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^5)/(90*ep^3) + (16*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^5)/(135*ep^3) + (8*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^5)/(15*ep^3) + (64*as^4*CF^4*del[zb]*Log[Q2/mu2]^5)/(45*ep^3) - (as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^5)/(24*ep^2) - (119*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^5)/(405*ep^2) - (8*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^5)/(9*ep^2) + (224*as^4*CF^4*del[zb]*Log[Q2/mu2]^5)/(45*ep^2) - (9*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^5)/(320*ep) - (8*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^5)/(1215*ep) - (81*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^5)/(320*ep) - (203*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^5)/(1215*ep) - (81*as^3*CF^3*del[zb]*Log[Q2/mu2]^5)/(80*ep) - (938*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^5)/(135*ep) + (304*as^4*CF^4*del[zb]*Log[Q2/mu2]^5)/(15*ep) + (as^2*CA*CF*ep*del[zb]*Log[Q2/mu2]^5)/30 + (17*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]^5)/640 + (4*as^2*CF^2*ep*del[zb]*Log[Q2/mu2]^5)/15 + (99*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]^5)/80 - (2349*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]^5)/320 - (as^2*CA*CF*ep^2*del[zb]*Log[Q2/mu2]^5)/30 + (37*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^5)/768 + (2*as^2*CF^2*ep^2*del[zb]*Log[Q2/mu2]^5)/15 + (8103*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^5)/1280 - (22761*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^5)/1280 - (as*CF*ep^3*del[zb]*Log[Q2/mu2]^5)/120 + (2*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]^5)/3 + (as*CF*ep^4*del[zb]*Log[Q2/mu2]^5)/120 + (16*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^5)/15 - (3*as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]^5)/640 - (73*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^5)/2916 - (27*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]^5)/320 - (4123*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^5)/2916 + (3496*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^5)/405 + (as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^5)/(180*ep^2) + (26*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^5)/(405*ep^2) + (16*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^5)/(45*ep^2) - (13*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^5)/(2430*ep) - (34*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^5)/(405*ep) + (248*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^5)/(135*ep) - (as^3*CA*CF*ep*nf*del[zb]*Log[Q2/mu2]^5)/320 - (99*as^3*CF^2*ep*nf*del[zb]*Log[Q2/mu2]^5)/320 - (as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]^5)/480 - (807*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]^5)/640 + (7*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^5)/3645 + (656*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^5)/3645 + (as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^5)/(1215*ep) + (32*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^5)/(1215*ep) + (923*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^5)/4860 + (1006*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^5)/1215 + (398*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^5)/135 - (80*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^5)/9 - (as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^5)/(24*ep) - (131*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^5)/(405*ep) - (16*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^5)/(15*ep) - (128*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^5)/(45*ep) + (21*as^3*CA^2*CF*ep*Pi^2*del[zb]*Log[Q2/mu2]^5)/320 + (513*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2/mu2]^5)/1280 + (459*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2/mu2]^5)/320 - (787*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^5)/5120 - (45*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^5)/64 + (837*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^5)/320 - (7*as^2*CA*CF*ep^3*Pi^2*del[zb]*Log[Q2/mu2]^5)/180 - (2*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2/mu2]^5)/9 + (7*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^5)/180 - (as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^5)/9 + (as*CF*ep^5*Pi^2*del[zb]*Log[Q2/mu2]^5)/480 - (as*CF*ep^6*Pi^2*del[zb]*Log[Q2/mu2]^5)/480 - (131*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^5)/4860 - (226*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^5)/1215 - (128*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]^5)/135 + (41*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^5)/2560 + (45*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^5)/256 + (9*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^6)/640 + (16*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^6)/3645 + (81*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^6)/640 + (406*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^6)/3645 + (81*as^3*CF^3*del[zb]*Log[Q2/mu2]^6)/160 + (1876*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^6)/405 - (608*as^4*CF^4*del[zb]*Log[Q2/mu2]^6)/45 - (as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^6)/(135*ep^2) - (32*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^6)/(405*ep^2) - (16*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^6)/(45*ep^2) - (128*as^4*CF^4*del[zb]*Log[Q2/mu2]^6)/(135*ep^2) + (as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^6)/(36*ep) + (238*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^6)/(1215*ep) + (16*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^6)/(27*ep) - (448*as^4*CF^4*del[zb]*Log[Q2/mu2]^6)/(135*ep) - (69*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]^6)/2560 - (27*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]^6)/160 + (81*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]^6)/80 - (as^2*CA*CF*ep^2*del[zb]*Log[Q2/mu2]^6)/90 - (17*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^6)/1280 - (4*as^2*CF^2*ep^2*del[zb]*Log[Q2/mu2]^6)/45 - (99*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^6)/160 + (2349*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^6)/640 + (as^2*CA*CF*ep^3*del[zb]*Log[Q2/mu2]^6)/90 - (2*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]^6)/45 + (as*CF*ep^4*del[zb]*Log[Q2/mu2]^6)/720 - (2*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^6)/9 - (as*CF*ep^5*del[zb]*Log[Q2/mu2]^6)/720 + (13*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^6)/3645 + (68*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^6)/1215 - (496*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^6)/405 - (as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^6)/(270*ep) - (52*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^6)/(1215*ep) - (32*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^6)/(135*ep) + (3*as^3*CA*CF*ep*nf*del[zb]*Log[Q2/mu2]^6)/1280 + (27*as^3*CF^2*ep*nf*del[zb]*Log[Q2/mu2]^6)/640 + (as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]^6)/640 + (99*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]^6)/640 - (2*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^6)/3645 - (64*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^6)/3645 + (as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^6)/36 + (262*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^6)/1215 + (32*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^6)/45 + (256*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^6)/135 - (21*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^6)/640 - (513*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^6)/2560 - (459*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^6)/640 + (7*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^6)/540 + (2*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^6)/27 - (as*CF*ep^6*Pi^2*del[zb]*Log[Q2/mu2]^6)/2880 - (as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^7)/63 - (136*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^7)/1215 - (64*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^7)/189 + (256*as^4*CF^4*del[zb]*Log[Q2/mu2]^7)/135 + (4*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^7)/(945*ep) + (128*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^7)/(2835*ep) + (64*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^7)/(315*ep) + (512*as^4*CF^4*del[zb]*Log[Q2/mu2]^7)/(945*ep) - (27*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]^7)/4480 - (243*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]^7)/4480 - (243*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]^7)/1120 + (207*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^7)/17920 + (81*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^7)/1120 - (243*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^7)/560 + (as^2*CA*CF*ep^3*del[zb]*Log[Q2/mu2]^7)/315 + (8*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]^7)/315 - (as^2*CA*CF*ep^4*del[zb]*Log[Q2/mu2]^7)/315 + (4*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^7)/315 - (as*CF*ep^5*del[zb]*Log[Q2/mu2]^7)/5040 + (as*CF*ep^6*del[zb]*Log[Q2/mu2]^7)/5040 + (2*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^7)/945 + (208*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^7)/8505 + (128*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^7)/945 - (9*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]^7)/8960 - (81*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]^7)/4480 - (2*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^8)/945 - (64*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^8)/2835 - (32*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^8)/315 - (256*as^4*CF^4*del[zb]*Log[Q2/mu2]^8)/945 + (81*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^8)/35840 + (729*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^8)/35840 + (729*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^8)/8960 - (as^2*CA*CF*ep^4*del[zb]*Log[Q2/mu2]^8)/1260 - (2*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^8)/315 + (as*CF*ep^6*del[zb]*Log[Q2/mu2]^8)/40320 - (1651*as^4*CA^3*CF*del[zb]*MZV[{5, 3}])/2880 - (2183*as^4*CA^2*CF^2*del[zb]*MZV[{5, 3}])/360 - (2429*as^4*CA*CF^3*del[zb]*MZV[{5, 3}])/60 + (229*as^4*CF^4*del[zb]*MZV[{5, 3}])/3 + (459*as^4*C4AF*del[zb]*MZV[{5, 3}])/(40*dF) - (5*as^3*CA^2*CF*ep^2*del[zb]*MZV[{5, 3}])/9 + 33*as^3*CA*CF^2*ep^2*del[zb]*MZV[{5, 3}] - 66*as^3*CF^3*ep^2*del[zb]*MZV[{5, 3}] + 2*as*CF*PlusD[zb, 0] + (1697*as^3*CA^2*CF*PlusD[zb, 0])/2916 + (28675457*as^4*CA^3*CF*PlusD[zb, 0])/6718464 + 8*as^2*CF^2*PlusD[zb, 0] + (1116439*as^3*CA*CF^2*PlusD[zb, 0])/15552 + (4285372811*as^4*CA^2*CF^2*PlusD[zb, 0])/6718464 - (6767*as^3*CF^3*PlusD[zb, 0])/64 - (3992034067*as^4*CA*CF^3*PlusD[zb, 0])/2239488 + (30191*as^4*CF^4*PlusD[zb, 0])/32 - (158*as^4*C3FF*CF^2*csum*PlusD[zb, 0])/(3*dF) + (as^4*CA^3*CF*PlusD[zb, 0])/(96*ep^7) + (as^4*CA^2*CF^2*PlusD[zb, 0])/(12*ep^7) + (as^4*CA*CF^3*PlusD[zb, 0])/(4*ep^7) + (as^4*CF^4*PlusD[zb, 0])/(3*ep^7) - (5*as^4*CA^3*CF*PlusD[zb, 0])/(128*ep^6) - (43*as^4*CA^2*CF^2*PlusD[zb, 0])/(288*ep^6) + (as^4*CA*CF^3*PlusD[zb, 0])/(24*ep^6) + (7*as^4*CF^4*PlusD[zb, 0])/(6*ep^6) - (as^3*CA^2*CF*PlusD[zb, 0])/(12*ep^5) - (as^4*CA^3*CF*PlusD[zb, 0])/(162*ep^5) - (as^3*CA*CF^2*PlusD[zb, 0])/(2*ep^5) - (337*as^4*CA^2*CF^2*PlusD[zb, 0])/(1296*ep^5) - (as^3*CF^3*PlusD[zb, 0])/ep^5 - (13*as^4*CA*CF^3*PlusD[zb, 0])/(18*ep^5) + (19*as^4*CF^4*PlusD[zb, 0])/(4*ep^5) + (23*as^3*CA^2*CF*PlusD[zb, 0])/(144*ep^4) + (863*as^4*CA^3*CF*PlusD[zb, 0])/(31104*ep^4) + (5*as^3*CA*CF^2*PlusD[zb, 0])/(24*ep^4) - (8641*as^4*CA^2*CF^2*PlusD[zb, 0])/(15552*ep^4) - (2*as^3*CF^3*PlusD[zb, 0])/ep^4 - (12901*as^4*CA*CF^3*PlusD[zb, 0])/(1728*ep^4) + (235*as^4*CF^4*PlusD[zb, 0])/(16*ep^4) + (as^2*CA*CF*PlusD[zb, 0])/(2*ep^3) + (17*as^3*CA^2*CF*PlusD[zb, 0])/(216*ep^3) + (1355*as^4*CA^3*CF*PlusD[zb, 0])/(10368*ep^3) + (2*as^2*CF^2*PlusD[zb, 0])/ep^3 + (43*as^3*CA*CF^2*PlusD[zb, 0])/(72*ep^3) + (53215*as^4*CA^2*CF^2*PlusD[zb, 0])/(31104*ep^3) - (29*as^3*CF^3*PlusD[zb, 0])/(4*ep^3) - (368179*as^4*CA*CF^3*PlusD[zb, 0])/(10368*ep^3) + (175*as^4*CF^4*PlusD[zb, 0])/(4*ep^3) - (as^2*CA*CF*PlusD[zb, 0])/(2*ep^2) + (185*as^3*CA^2*CF*PlusD[zb, 0])/(1296*ep^2) + (254735*as^4*CA^3*CF*PlusD[zb, 0])/(559872*ep^2) + (as^2*CF^2*PlusD[zb, 0])/ep^2 + (2269*as^3*CA*CF^2*PlusD[zb, 0])/(432*ep^2) + (11780689*as^4*CA^2*CF^2*PlusD[zb, 0])/(559872*ep^2) - (281*as^3*CF^3*PlusD[zb, 0])/(16*ep^2) - (8779267*as^4*CA*CF^3*PlusD[zb, 0])/(62208*ep^2) + (5881*as^4*CF^4*PlusD[zb, 0])/(48*ep^2) - (2*as*CF*PlusD[zb, 0])/ep + (563*as^3*CA^2*CF*PlusD[zb, 0])/(1944*ep) + (4792375*as^4*CA^3*CF*PlusD[zb, 0])/(3359232*ep) + (5*as^2*CF^2*PlusD[zb, 0])/ep + (54031*as^3*CA*CF^2*PlusD[zb, 0])/(2592*ep) + (429349817*as^4*CA^2*CF^2*PlusD[zb, 0])/(3359232*ep) - (1413*as^3*CF^3*PlusD[zb, 0])/(32*ep) - (191466427*as^4*CA*CF^3*PlusD[zb, 0])/(373248*ep) + (5393*as^4*CF^4*PlusD[zb, 0])/(16*ep) - (4*as^4*C3FF*CF^2*csum*PlusD[zb, 0])/(dF*ep) + (5099*as^3*CA^2*CF*ep*PlusD[zb, 0])/4374 + 16*as^2*CF^2*ep*PlusD[zb, 0] + (21763711*as^3*CA*CF^2*ep*PlusD[zb, 0])/93312 - (31789*as^3*CF^3*ep*PlusD[zb, 0])/128 + (15305*as^3*CA^2*CF*ep^2*PlusD[zb, 0])/6561 + 32*as^2*CF^2*ep^2*PlusD[zb, 0] + (411024631*as^3*CA*CF^2*ep^2*PlusD[zb, 0])/559872 - (147591*as^3*CF^3*ep^2*PlusD[zb, 0])/256 + 64*as^2*CF^2*ep^3*PlusD[zb, 0] + 128*as^2*CF^2*ep^4*PlusD[zb, 0] - (2*as^3*CA*CF*nf*PlusD[zb, 0])/729 + (996623*as^4*CA^2*CF*nf*PlusD[zb, 0])/3359232 - (104879*as^3*CF^2*nf*PlusD[zb, 0])/7776 - (1588591583*as^4*CA*CF^2*nf*PlusD[zb, 0])/6718464 + (39082375*as^4*CF^3*nf*PlusD[zb, 0])/139968 + (as^4*CA^2*CF*nf*PlusD[zb, 0])/(192*ep^6) + (5*as^4*CA*CF^2*nf*PlusD[zb, 0])/(144*ep^6) + (as^4*CF^3*nf*PlusD[zb, 0])/(12*ep^6) - (13*as^4*CA^2*CF*nf*PlusD[zb, 0])/(2592*ep^5) + (25*as^4*CA*CF^2*nf*PlusD[zb, 0])/(648*ep^5) + (31*as^4*CF^3*nf*PlusD[zb, 0])/(72*ep^5) - (as^3*CA*CF*nf*PlusD[zb, 0])/(72*ep^4) - (365*as^4*CA^2*CF*nf*PlusD[zb, 0])/(15552*ep^4) - (as^3*CF^2*nf*PlusD[zb, 0])/(12*ep^4) - (1969*as^4*CA*CF^2*nf*PlusD[zb, 0])/(15552*ep^4) + (437*as^4*CF^3*nf*PlusD[zb, 0])/(216*ep^4) - (as^3*CA*CF*nf*PlusD[zb, 0])/(108*ep^3) - (421*as^4*CA^2*CF*nf*PlusD[zb, 0])/(7776*ep^3) - (11*as^3*CF^2*nf*PlusD[zb, 0])/(36*ep^3) - (6031*as^4*CA*CF^2*nf*PlusD[zb, 0])/(3456*ep^3) + (5005*as^4*CF^3*nf*PlusD[zb, 0])/(648*ep^3) - (as^3*CA*CF*nf*PlusD[zb, 0])/(162*ep^2) - (24767*as^4*CA^2*CF*nf*PlusD[zb, 0])/(279936*ep^2) - (269*as^3*CF^2*nf*PlusD[zb, 0])/(216*ep^2) - (5981693*as^4*CA*CF^2*nf*PlusD[zb, 0])/(559872*ep^2) + (105385*as^4*CF^3*nf*PlusD[zb, 0])/(3888*ep^2) - (as^3*CA*CF*nf*PlusD[zb, 0])/(243*ep) - (107095*as^4*CA^2*CF*nf*PlusD[zb, 0])/(1679616*ep) - (5423*as^3*CF^2*nf*PlusD[zb, 0])/(1296*ep) - (177149281*as^4*CA*CF^2*nf*PlusD[zb, 0])/(3359232*ep) + (2079259*as^4*CF^3*nf*PlusD[zb, 0])/(23328*ep) - (4*as^3*CA*CF*ep*nf*PlusD[zb, 0])/2187 - (1976903*as^3*CF^2*ep*nf*PlusD[zb, 0])/46656 - (8*as^3*CA*CF*ep^2*nf*PlusD[zb, 0])/6561 - (36667391*as^3*CF^2*ep^2*nf*PlusD[zb, 0])/279936 - (20*as^4*CA*CF*nf^2*PlusD[zb, 0])/729 + (62117*as^4*CF^2*nf^2*PlusD[zb, 0])/2916 + (as^4*CA*CF*nf^2*PlusD[zb, 0])/(1296*ep^5) + (as^4*CF^2*nf^2*PlusD[zb, 0])/(162*ep^5) + (7*as^4*CA*CF*nf^2*PlusD[zb, 0])/(3888*ep^4) + (41*as^4*CF^2*nf^2*PlusD[zb, 0])/(972*ep^4) + (as^4*CA*CF*nf^2*PlusD[zb, 0])/(486*ep^3) + (58*as^4*CF^2*nf^2*PlusD[zb, 0])/(243*ep^3) + (7*as^4*CA*CF*nf^2*PlusD[zb, 0])/(17496*ep^2) + (2491*as^4*CF^2*nf^2*PlusD[zb, 0])/(2187*ep^2) - (43*as^4*CA*CF*nf^2*PlusD[zb, 0])/(6561*ep) + (33001*as^4*CF^2*nf^2*PlusD[zb, 0])/(6561*ep) + (7*as^2*CA*CF*Pi^2*PlusD[zb, 0])/12 - (7801*as^3*CA^2*CF*Pi^2*PlusD[zb, 0])/15552 - (6227239*as^4*CA^3*CF*Pi^2*PlusD[zb, 0])/1679616 - (5*as^2*CF^2*Pi^2*PlusD[zb, 0])/6 - (56293*as^3*CA*CF^2*Pi^2*PlusD[zb, 0])/5184 - (144790871*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0])/1679616 + (4105*as^3*CF^3*Pi^2*PlusD[zb, 0])/192 + (57496667*as^4*CA*CF^3*Pi^2*PlusD[zb, 0])/186624 - (7991*as^4*CF^4*Pi^2*PlusD[zb, 0])/48 + (11*as^4*C4AF*Pi^2*PlusD[zb, 0])/(12*dF) - (115*as^4*C3FF*CF^2*csum*Pi^2*PlusD[zb, 0])/(9*dF) - (5*as^4*CA^3*CF*Pi^2*PlusD[zb, 0])/(128*ep^5) - (67*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0])/(288*ep^5) - (13*as^4*CA*CF^3*Pi^2*PlusD[zb, 0])/(24*ep^5) - (2*as^4*CF^4*Pi^2*PlusD[zb, 0])/(3*ep^5) + (923*as^4*CA^3*CF*Pi^2*PlusD[zb, 0])/(5184*ep^4) + (1253*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0])/(2592*ep^4) + (5*as^4*CA*CF^3*Pi^2*PlusD[zb, 0])/(36*ep^4) - (25*as^4*CF^4*Pi^2*PlusD[zb, 0])/(12*ep^4) + (7*as^3*CA^2*CF*Pi^2*PlusD[zb, 0])/(36*ep^3) - (157*as^4*CA^3*CF*Pi^2*PlusD[zb, 0])/(7776*ep^3) + (5*as^3*CA*CF^2*Pi^2*PlusD[zb, 0])/(6*ep^3) + (707*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0])/(972*ep^3) + (17*as^3*CF^3*Pi^2*PlusD[zb, 0])/(12*ep^3) + (2075*as^4*CA*CF^3*Pi^2*PlusD[zb, 0])/(864*ep^3) - (49*as^4*CF^4*Pi^2*PlusD[zb, 0])/(6*ep^3) - (787*as^3*CA^2*CF*Pi^2*PlusD[zb, 0])/(1728*ep^2) - (28313*as^4*CA^3*CF*Pi^2*PlusD[zb, 0])/(93312*ep^2) - (137*as^3*CA*CF^2*Pi^2*PlusD[zb, 0])/(288*ep^2) + (40873*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0])/(46656*ep^2) + (31*as^3*CF^3*Pi^2*PlusD[zb, 0])/(12*ep^2) + (98651*as^4*CA*CF^3*Pi^2*PlusD[zb, 0])/(5184*ep^2) - (187*as^4*CF^4*Pi^2*PlusD[zb, 0])/(8*ep^2) - (7*as^2*CA*CF*Pi^2*PlusD[zb, 0])/(12*ep) - (697*as^3*CA^2*CF*Pi^2*PlusD[zb, 0])/(2592*ep) - (81451*as^4*CA^3*CF*Pi^2*PlusD[zb, 0])/(69984*ep) - (5*as^2*CF^2*Pi^2*PlusD[zb, 0])/(3*ep) - (1291*as^3*CA*CF^2*Pi^2*PlusD[zb, 0])/(864*ep) - (2801543*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0])/(279936*ep) + (149*as^3*CF^3*Pi^2*PlusD[zb, 0])/(16*ep) + (2576483*as^4*CA*CF^3*Pi^2*PlusD[zb, 0])/(31104*ep) - (9341*as^4*CF^4*Pi^2*PlusD[zb, 0])/(144*ep) + (as^4*C4AF*Pi^2*PlusD[zb, 0])/(6*dF*ep) - (5*as^4*C3FF*CF^2*csum*Pi^2*PlusD[zb, 0])/(3*dF*ep) + (as*CF*ep*Pi^2*PlusD[zb, 0])/2 - (23299*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 0])/23328 - (25*as^2*CF^2*ep*Pi^2*PlusD[zb, 0])/6 - (1306711*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 0])/31104 + (19837*as^3*CF^3*ep*Pi^2*PlusD[zb, 0])/384 - (as*CF*ep^2*Pi^2*PlusD[zb, 0])/2 - (70765*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 0])/34992 - (20*as^2*CF^2*ep^2*Pi^2*PlusD[zb, 0])/3 - (26651263*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 0])/186624 + (89303*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 0])/768 - (40*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 0])/3 - (80*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 0])/3 + (17*as^3*CA*CF*nf*Pi^2*PlusD[zb, 0])/486 + (643031*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 0])/839808 + (6725*as^3*CF^2*nf*Pi^2*PlusD[zb, 0])/2592 + (72322067*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 0])/1679616 - (174617*as^4*CF^3*nf*Pi^2*PlusD[zb, 0])/2916 - (13*as^4*C4FF*nf*Pi^2*PlusD[zb, 0])/(6*dF) - (131*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 0])/(5184*ep^4) - (145*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 0])/(1296*ep^4) - (2*as^4*CF^3*nf*Pi^2*PlusD[zb, 0])/(9*ep^4) + (331*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 0])/(7776*ep^3) - (287*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 0])/(3888*ep^3) - (59*as^4*CF^3*nf*Pi^2*PlusD[zb, 0])/(54*ep^3) + (41*as^3*CA*CF*nf*Pi^2*PlusD[zb, 0])/(864*ep^2) + (7627*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 0])/(46656*ep^2) + (25*as^3*CF^2*nf*Pi^2*PlusD[zb, 0])/(144*ep^2) + (35501*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 0])/(46656*ep^2) - (1613*as^4*CF^3*nf*Pi^2*PlusD[zb, 0])/(324*ep^2) + (41*as^3*CA*CF*nf*Pi^2*PlusD[zb, 0])/(1296*ep) + (56507*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 0])/(139968*ep) + (275*as^3*CF^2*nf*Pi^2*PlusD[zb, 0])/(432*ep) + (1054795*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 0])/(139968*ep) - (4402*as^4*CF^3*nf*Pi^2*PlusD[zb, 0])/(243*ep) - (as^4*C4FF*nf*Pi^2*PlusD[zb, 0])/(3*dF*ep) + (217*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 0])/5832 + (135575*as^3*CF^2*ep*nf*Pi^2*PlusD[zb, 0])/15552 + (1163*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 0])/17496 + (2621975*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 0])/93312 - (701*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 0])/34992 - (9964*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 0])/2187 - (7*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 0])/(1296*ep^3) - (2*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 0])/(81*ep^3) - (49*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 0])/(3888*ep^2) - (41*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 0])/(243*ep^2) - (77*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 0])/(3888*ep) - (232*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 0])/(243*ep) + (11*as^3*CA^2*CF*Pi^4*PlusD[zb, 0])/4608 + (19573*as^4*CA^3*CF*Pi^4*PlusD[zb, 0])/46656 - (2131*as^3*CA*CF^2*Pi^4*PlusD[zb, 0])/34560 - (5869229*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 0])/933120 - (143*as^3*CF^3*Pi^4*PlusD[zb, 0])/180 - (494789*as^4*CA*CF^3*Pi^4*PlusD[zb, 0])/466560 + (1003*as^4*CF^4*Pi^4*PlusD[zb, 0])/288 - (13*as^4*C4AF*Pi^4*PlusD[zb, 0])/(360*dF) + (19*as^4*C3FF*CF^2*csum*Pi^4*PlusD[zb, 0])/(54*dF) - (3727*as^4*CA^3*CF*Pi^4*PlusD[zb, 0])/(103680*ep^3) + (1111*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 0])/(25920*ep^3) + (131*as^4*CA*CF^3*Pi^4*PlusD[zb, 0])/(360*ep^3) + (17*as^4*CF^4*Pi^4*PlusD[zb, 0])/(36*ep^3) + (191*as^4*CA^3*CF*Pi^4*PlusD[zb, 0])/(3840*ep^2) - (949*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 0])/(2880*ep^2) - (71*as^4*CA*CF^3*Pi^4*PlusD[zb, 0])/(3240*ep^2) + (91*as^4*CF^4*Pi^4*PlusD[zb, 0])/(90*ep^2) + (209*as^3*CA^2*CF*Pi^4*PlusD[zb, 0])/(3456*ep) + (10261*as^4*CA^3*CF*Pi^4*PlusD[zb, 0])/(77760*ep) - (175*as^3*CA*CF^2*Pi^4*PlusD[zb, 0])/(576*ep) - (194543*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 0])/(155520*ep) - (953*as^3*CF^3*Pi^4*PlusD[zb, 0])/(1440*ep) + (349*as^4*CA*CF^3*Pi^4*PlusD[zb, 0])/(19440*ep) + (4303*as^4*CF^4*Pi^4*PlusD[zb, 0])/(1440*ep) + (as^4*C3FF*CF^2*csum*Pi^4*PlusD[zb, 0])/(90*dF*ep) - (7*as^2*CA*CF*ep*Pi^4*PlusD[zb, 0])/240 + (1343*as^3*CA^2*CF*ep*Pi^4*PlusD[zb, 0])/20736 + (67*as^2*CF^2*ep*Pi^4*PlusD[zb, 0])/180 - (59333*as^3*CA*CF^2*ep*Pi^4*PlusD[zb, 0])/103680 - (13553*as^3*CF^3*ep*Pi^4*PlusD[zb, 0])/5760 + (7*as^2*CA*CF*ep^2*Pi^4*PlusD[zb, 0])/240 + (17927*as^3*CA^2*CF*ep^2*Pi^4*PlusD[zb, 0])/124416 + (67*as^2*CF^2*ep^2*Pi^4*PlusD[zb, 0])/360 - (56551*as^3*CA*CF^2*ep^2*Pi^4*PlusD[zb, 0])/124416 - (39817*as^3*CF^3*ep^2*Pi^4*PlusD[zb, 0])/23040 + (as*CF*ep^3*Pi^4*PlusD[zb, 0])/48 + (67*as^2*CF^2*ep^3*Pi^4*PlusD[zb, 0])/72 - (as*CF*ep^4*Pi^4*PlusD[zb, 0])/48 + (67*as^2*CF^2*ep^4*Pi^4*PlusD[zb, 0])/45 - (79*as^3*CA*CF*nf*Pi^4*PlusD[zb, 0])/6912 - (53839*as^4*CA^2*CF*nf*Pi^4*PlusD[zb, 0])/466560 - (961*as^3*CF^2*nf*Pi^4*PlusD[zb, 0])/17280 + (190693*as^4*CA*CF^2*nf*Pi^4*PlusD[zb, 0])/186624 + (106303*as^4*CF^3*nf*Pi^4*PlusD[zb, 0])/58320 + (13*as^4*C4FF*nf*Pi^4*PlusD[zb, 0])/(180*dF) - (71*as^4*CA^2*CF*nf*Pi^4*PlusD[zb, 0])/(25920*ep^2) + (479*as^4*CA*CF^2*nf*Pi^4*PlusD[zb, 0])/(6480*ep^2) + (491*as^4*CF^3*nf*Pi^4*PlusD[zb, 0])/(3240*ep^2) - (7043*as^4*CA^2*CF*nf*Pi^4*PlusD[zb, 0])/(155520*ep) + (18271*as^4*CA*CF^2*nf*Pi^4*PlusD[zb, 0])/(77760*ep) + (5383*as^4*CF^3*nf*Pi^4*PlusD[zb, 0])/(9720*ep) - (79*as^3*CA*CF*ep*nf*Pi^4*PlusD[zb, 0])/10368 - (10571*as^3*CF^2*ep*nf*Pi^4*PlusD[zb, 0])/51840 - (493*as^3*CA*CF*ep^2*nf*Pi^4*PlusD[zb, 0])/15552 - (258509*as^3*CF^2*ep^2*nf*Pi^4*PlusD[zb, 0])/311040 + (91*as^4*CA*CF*nf^2*Pi^4*PlusD[zb, 0])/9720 + (451*as^4*CF^2*nf^2*Pi^4*PlusD[zb, 0])/9720 + (13*as^4*CA*CF*nf^2*Pi^4*PlusD[zb, 0])/(3240*ep) + (11*as^4*CF^2*nf^2*Pi^4*PlusD[zb, 0])/(1620*ep) + (4839269*as^4*CA^3*CF*Pi^6*PlusD[zb, 0])/13063680 + (445561*as^4*CA^2*CF^2*Pi^6*PlusD[zb, 0])/3265920 - (587857*as^4*CA*CF^3*Pi^6*PlusD[zb, 0])/816480 + (53231*as^4*CF^4*Pi^6*PlusD[zb, 0])/272160 - (5*as^4*C4AF*Pi^6*PlusD[zb, 0])/(112*dF) + (1216*as^4*C3FF*CF^2*csum*Pi^6*PlusD[zb, 0])/(8505*dF) - (14441*as^4*CA^3*CF*Pi^6*PlusD[zb, 0])/(93312*ep) - (307597*as^4*CA^2*CF^2*Pi^6*PlusD[zb, 0])/(1632960*ep) - (11117*as^4*CA*CF^3*Pi^6*PlusD[zb, 0])/(68040*ep) - (299*as^4*CF^4*Pi^6*PlusD[zb, 0])/(68040*ep) + (47*as^4*C4AF*Pi^6*PlusD[zb, 0])/(3024*dF*ep) + (81125*as^3*CA^2*CF*ep*Pi^6*PlusD[zb, 0])/435456 + (1043*as^3*CA*CF^2*ep*Pi^6*PlusD[zb, 0])/5760 - (4931*as^3*CF^3*ep*Pi^6*PlusD[zb, 0])/120960 - (2696023*as^3*CA^2*CF*ep^2*Pi^6*PlusD[zb, 0])/17418240 + (52063*as^3*CA*CF^2*ep^2*Pi^6*PlusD[zb, 0])/138240 - (32383*as^3*CF^3*ep^2*Pi^6*PlusD[zb, 0])/120960 - (409*as^2*CA*CF*ep^3*Pi^6*PlusD[zb, 0])/6048 - (19*as^2*CF^2*ep^3*Pi^6*PlusD[zb, 0])/1512 + (409*as^2*CA*CF*ep^4*Pi^6*PlusD[zb, 0])/6048 - (19*as^2*CF^2*ep^4*Pi^6*PlusD[zb, 0])/3024 + (19*as*CF*ep^5*Pi^6*PlusD[zb, 0])/2880 - (19*as*CF*ep^6*Pi^6*PlusD[zb, 0])/2880 - (7057*as^4*CA^2*CF*nf*Pi^6*PlusD[zb, 0])/186624 - (47513*as^4*CA*CF^2*nf*Pi^6*PlusD[zb, 0])/816480 + (589*as^4*CF^3*nf*Pi^6*PlusD[zb, 0])/11664 + (2*as^4*C4FF*nf*Pi^6*PlusD[zb, 0])/(189*dF) - (49907*as^3*CA*CF*ep^2*nf*Pi^6*PlusD[zb, 0])/8709120 - (685*as^3*CF^2*ep^2*nf*Pi^6*PlusD[zb, 0])/96768 + 2*as*CF*Log[Q2/mu2]*PlusD[zb, 0] - (563*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 0])/648 - (4792375*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0])/839808 - 10*as^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0] - (54031*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/864 - (429349817*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/839808 + (4239*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 0])/32 + (191466427*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0])/93312 - (5393*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0])/4 + (16*as^4*C3FF*CF^2*csum*Log[Q2/mu2]*PlusD[zb, 0])/dF - (as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0])/(24*ep^6) - (as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/(3*ep^6) - (as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0])/ep^6 - (4*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0])/(3*ep^6) + (5*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0])/(32*ep^5) + (43*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/(72*ep^5) - (as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0])/(6*ep^5) - (14*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0])/(3*ep^5) + (as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 0])/(4*ep^4) + (2*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0])/(81*ep^4) + (3*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/(2*ep^4) + (337*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/(324*ep^4) + (3*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 0])/ep^4 + (26*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0])/(9*ep^4) - (19*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0])/ep^4 - (23*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 0])/(48*ep^3) - (863*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0])/(7776*ep^3) - (5*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/(8*ep^3) + (8641*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/(3888*ep^3) + (6*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 0])/ep^3 + (12901*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0])/(432*ep^3) - (235*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0])/(4*ep^3) - (as^2*CA*CF*Log[Q2/mu2]*PlusD[zb, 0])/ep^2 - (17*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 0])/(72*ep^2) - (1355*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0])/(2592*ep^2) - (4*as^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/ep^2 - (43*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/(24*ep^2) - (53215*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/(7776*ep^2) + (87*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 0])/(4*ep^2) + (368179*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0])/(2592*ep^2) - (175*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0])/ep^2 + (as^2*CA*CF*Log[Q2/mu2]*PlusD[zb, 0])/ep - (185*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 0])/(432*ep) - (254735*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0])/(139968*ep) - (2*as^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/ep - (2269*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/(144*ep) - (11780689*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0])/(139968*ep) + (843*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 0])/(16*ep) + (8779267*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0])/(15552*ep) - (5881*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0])/(12*ep) - 2*as*CF*ep*Log[Q2/mu2]*PlusD[zb, 0] - (1697*as^3*CA^2*CF*ep*Log[Q2/mu2]*PlusD[zb, 0])/972 - 16*as^2*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 0] - (1116439*as^3*CA*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 0])/5184 + (20301*as^3*CF^3*ep*Log[Q2/mu2]*PlusD[zb, 0])/64 - (5099*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 0])/1458 - 32*as^2*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 0] - (21763711*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 0])/31104 + (95367*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 0])/128 - 64*as^2*CF^2*ep^3*Log[Q2/mu2]*PlusD[zb, 0] - 128*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 0] + (as^3*CA*CF*nf*Log[Q2/mu2]*PlusD[zb, 0])/81 + (107095*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 0])/419904 + (5423*as^3*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0])/432 + (177149281*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0])/839808 - (2079259*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 0])/5832 - (as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 0])/(48*ep^5) - (5*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0])/(36*ep^5) - (as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 0])/(3*ep^5) + (13*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 0])/(648*ep^4) - (25*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0])/(162*ep^4) - (31*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 0])/(18*ep^4) + (as^3*CA*CF*nf*Log[Q2/mu2]*PlusD[zb, 0])/(24*ep^3) + (365*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 0])/(3888*ep^3) + (as^3*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0])/(4*ep^3) + (1969*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0])/(3888*ep^3) - (437*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 0])/(54*ep^3) + (as^3*CA*CF*nf*Log[Q2/mu2]*PlusD[zb, 0])/(36*ep^2) + (421*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 0])/(1944*ep^2) + (11*as^3*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0])/(12*ep^2) + (6031*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0])/(864*ep^2) - (5005*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 0])/(162*ep^2) + (as^3*CA*CF*nf*Log[Q2/mu2]*PlusD[zb, 0])/(54*ep) + (24767*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 0])/(69984*ep) + (269*as^3*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0])/(72*ep) + (5981693*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0])/(139968*ep) - (105385*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 0])/(972*ep) + (2*as^3*CA*CF*ep*nf*Log[Q2/mu2]*PlusD[zb, 0])/243 + (104879*as^3*CF^2*ep*nf*Log[Q2/mu2]*PlusD[zb, 0])/2592 + (4*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 0])/729 + (1976903*as^3*CF^2*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 0])/15552 + (172*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 0])/6561 - (132004*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 0])/6561 - (as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 0])/(324*ep^4) - (2*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 0])/(81*ep^4) - (7*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 0])/(972*ep^3) - (41*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 0])/(243*ep^3) - (2*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 0])/(243*ep^2) - (232*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 0])/(243*ep^2) - (7*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 0])/(4374*ep) - (9964*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 0])/(2187*ep) + (7*as^2*CA*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/6 + (697*as^3*CA^2*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/864 + (81451*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/17496 + (10*as^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/3 + (1291*as^3*CA*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/288 + (2801543*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/69984 - (447*as^3*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/16 - (2576483*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/7776 + (9341*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/36 - (2*as^4*C4AF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(3*dF) + (20*as^4*C3FF*CF^2*csum*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(3*dF) + (5*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(32*ep^4) + (67*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(72*ep^4) + (13*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(6*ep^4) + (8*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(3*ep^4) - (923*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(1296*ep^3) - (1253*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(648*ep^3) - (5*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(9*ep^3) + (25*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(3*ep^3) - (7*as^3*CA^2*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(12*ep^2) + (157*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(1944*ep^2) - (5*as^3*CA*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(2*ep^2) - (707*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(243*ep^2) - (17*as^3*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(4*ep^2) - (2075*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(216*ep^2) + (98*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(3*ep^2) + (787*as^3*CA^2*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(576*ep) + (28313*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(23328*ep) + (137*as^3*CA*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(96*ep) - (40873*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(11664*ep) - (31*as^3*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(4*ep) - (98651*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(1296*ep) + (187*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(2*ep) - (7*as^2*CA*CF*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/6 + (7801*as^3*CA^2*CF*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/5184 + (5*as^2*CF^2*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/3 + (56293*as^3*CA*CF^2*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/1728 - (4105*as^3*CF^3*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/64 - (as*CF*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/2 + (23299*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/7776 + (25*as^2*CF^2*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/3 + (1306711*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/10368 - (19837*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/128 + (as*CF*ep^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/2 + (40*as^2*CF^2*ep^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/3 + (80*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/3 - (41*as^3*CA*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/432 - (56507*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/34992 - (275*as^3*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/144 - (1054795*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/34992 + (17608*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/243 + (4*as^4*C4FF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(3*dF) + (131*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(1296*ep^3) + (145*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(324*ep^3) + (8*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(9*ep^3) - (331*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(1944*ep^2) + (287*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(972*ep^2) + (118*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(27*ep^2) - (41*as^3*CA*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(288*ep) - (7627*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(11664*ep) - (25*as^3*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(48*ep) - (35501*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(11664*ep) + (1613*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(81*ep) - (17*as^3*CA*CF*ep*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/162 - (6725*as^3*CF^2*ep*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/864 - (217*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/1944 - (135575*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/5184 + (77*as^4*CA*CF*nf^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/972 + (928*as^4*CF^2*nf^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/243 + (7*as^4*CA*CF*nf^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(324*ep^2) + (8*as^4*CF^2*nf^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(81*ep^2) + (49*as^4*CA*CF*nf^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(972*ep) + (164*as^4*CF^2*nf^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(243*ep) - (209*as^3*CA^2*CF*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/1152 - (10261*as^4*CA^3*CF*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/19440 + (175*as^3*CA*CF^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/192 + (194543*as^4*CA^2*CF^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/38880 + (953*as^3*CF^3*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/480 - (349*as^4*CA*CF^3*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/4860 - (4303*as^4*CF^4*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/360 - (2*as^4*C3FF*CF^2*csum*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/(45*dF) + (3727*as^4*CA^3*CF*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/(25920*ep^2) - (1111*as^4*CA^2*CF^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/(6480*ep^2) - (131*as^4*CA*CF^3*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/(90*ep^2) - (17*as^4*CF^4*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/(9*ep^2) - (191*as^4*CA^3*CF*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/(960*ep) + (949*as^4*CA^2*CF^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/(720*ep) + (71*as^4*CA*CF^3*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/(810*ep) - (182*as^4*CF^4*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/(45*ep) - (11*as^3*CA^2*CF*ep*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/1536 + (2131*as^3*CA*CF^2*ep*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/11520 + (143*as^3*CF^3*ep*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/60 + (7*as^2*CA*CF*ep^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/120 - (1343*as^3*CA^2*CF*ep^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/6912 - (67*as^2*CF^2*ep^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/90 + (59333*as^3*CA*CF^2*ep^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/34560 + (13553*as^3*CF^3*ep^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/1920 - (7*as^2*CA*CF*ep^3*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/120 - (67*as^2*CF^2*ep^3*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/180 - (as*CF*ep^4*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/48 - (67*as^2*CF^2*ep^4*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/36 + (as*CF*ep^5*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/48 + (7043*as^4*CA^2*CF*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/38880 - (18271*as^4*CA*CF^2*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/19440 - (5383*as^4*CF^3*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/2430 + (71*as^4*CA^2*CF*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/(6480*ep) - (479*as^4*CA*CF^2*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/(1620*ep) - (491*as^4*CF^3*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/(810*ep) + (79*as^3*CA*CF*ep*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/2304 + (961*as^3*CF^2*ep*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/5760 + (79*as^3*CA*CF*ep^2*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/3456 + (10571*as^3*CF^2*ep^2*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/17280 - (13*as^4*CA*CF*nf^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/810 - (11*as^4*CF^2*nf^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 0])/405 + (14441*as^4*CA^3*CF*Pi^6*Log[Q2/mu2]*PlusD[zb, 0])/23328 + (307597*as^4*CA^2*CF^2*Pi^6*Log[Q2/mu2]*PlusD[zb, 0])/408240 + (11117*as^4*CA*CF^3*Pi^6*Log[Q2/mu2]*PlusD[zb, 0])/17010 + (299*as^4*CF^4*Pi^6*Log[Q2/mu2]*PlusD[zb, 0])/17010 - (47*as^4*C4AF*Pi^6*Log[Q2/mu2]*PlusD[zb, 0])/(756*dF) - (81125*as^3*CA^2*CF*ep^2*Pi^6*Log[Q2/mu2]*PlusD[zb, 0])/145152 - (1043*as^3*CA*CF^2*ep^2*Pi^6*Log[Q2/mu2]*PlusD[zb, 0])/1920 + (4931*as^3*CF^3*ep^2*Pi^6*Log[Q2/mu2]*PlusD[zb, 0])/40320 + (409*as^2*CA*CF*ep^4*Pi^6*Log[Q2/mu2]*PlusD[zb, 0])/3024 + (19*as^2*CF^2*ep^4*Pi^6*Log[Q2/mu2]*PlusD[zb, 0])/756 - (19*as*CF*ep^6*Pi^6*Log[Q2/mu2]*PlusD[zb, 0])/2880 - as^2*CA*CF*Log[Q2/mu2]^2*PlusD[zb, 0] + (185*as^3*CA^2*CF*Log[Q2/mu2]^2*PlusD[zb, 0])/288 + (254735*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 0])/69984 + 2*as^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0] + (2269*as^3*CA*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0])/96 + (11780689*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0])/69984 - (2529*as^3*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0])/32 - (8779267*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0])/7776 + (5881*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 0])/6 + (as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 0])/(12*ep^5) + (2*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(3*ep^5) + (2*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0])/ep^5 + (8*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 0])/(3*ep^5) - (5*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 0])/(16*ep^4) - (43*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(36*ep^4) + (as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0])/(3*ep^4) + (28*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 0])/(3*ep^4) - (3*as^3*CA^2*CF*Log[Q2/mu2]^2*PlusD[zb, 0])/(8*ep^3) - (4*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 0])/(81*ep^3) - (9*as^3*CA*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(4*ep^3) - (337*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(162*ep^3) - (9*as^3*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0])/(2*ep^3) - (52*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0])/(9*ep^3) + (38*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 0])/ep^3 + (23*as^3*CA^2*CF*Log[Q2/mu2]^2*PlusD[zb, 0])/(32*ep^2) + (863*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 0])/(3888*ep^2) + (15*as^3*CA*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(16*ep^2) - (8641*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(1944*ep^2) - (9*as^3*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0])/ep^2 - (12901*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0])/(216*ep^2) + (235*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 0])/(2*ep^2) + (as^2*CA*CF*Log[Q2/mu2]^2*PlusD[zb, 0])/ep + (17*as^3*CA^2*CF*Log[Q2/mu2]^2*PlusD[zb, 0])/(48*ep) + (1355*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 0])/(1296*ep) + (4*as^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0])/ep + (43*as^3*CA*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(16*ep) + (53215*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(3888*ep) - (261*as^3*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0])/(8*ep) - (368179*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0])/(1296*ep) + (350*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 0])/ep - as*CF*ep*Log[Q2/mu2]^2*PlusD[zb, 0] + (563*as^3*CA^2*CF*ep*Log[Q2/mu2]^2*PlusD[zb, 0])/432 + 10*as^2*CF^2*ep*Log[Q2/mu2]^2*PlusD[zb, 0] + (54031*as^3*CA*CF^2*ep*Log[Q2/mu2]^2*PlusD[zb, 0])/576 - (12717*as^3*CF^3*ep*Log[Q2/mu2]^2*PlusD[zb, 0])/64 + as*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0] + (1697*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0])/648 + 16*as^2*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0] + (1116439*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0])/3456 - (60903*as^3*CF^3*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0])/128 + 32*as^2*CF^2*ep^3*Log[Q2/mu2]^2*PlusD[zb, 0] + 64*as^2*CF^2*ep^4*Log[Q2/mu2]^2*PlusD[zb, 0] - (as^3*CA*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/36 - (24767*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/34992 - (269*as^3*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/48 - (5981693*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/69984 + (105385*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/486 + (as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(24*ep^4) + (5*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(18*ep^4) + (2*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(3*ep^4) - (13*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(324*ep^3) + (25*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(81*ep^3) + (31*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(9*ep^3) - (as^3*CA*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(16*ep^2) - (365*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(1944*ep^2) - (3*as^3*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(8*ep^2) - (1969*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(1944*ep^2) + (437*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(27*ep^2) - (as^3*CA*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(24*ep) - (421*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(972*ep) - (11*as^3*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(8*ep) - (6031*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(432*ep) + (5005*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/(81*ep) - (as^3*CA*CF*ep*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/54 - (5423*as^3*CF^2*ep*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/288 - (as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/81 - (104879*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0])/1728 + (7*as^4*CA*CF*nf^2*Log[Q2/mu2]^2*PlusD[zb, 0])/2187 + (19928*as^4*CF^2*nf^2*Log[Q2/mu2]^2*PlusD[zb, 0])/2187 + (as^4*CA*CF*nf^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(162*ep^3) + (4*as^4*CF^2*nf^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(81*ep^3) + (7*as^4*CA*CF*nf^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(486*ep^2) + (82*as^4*CF^2*nf^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(243*ep^2) + (4*as^4*CA*CF*nf^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(243*ep) + (464*as^4*CF^2*nf^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(243*ep) - (787*as^3*CA^2*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/384 - (28313*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/11664 - (137*as^3*CA*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/64 + (40873*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/5832 + (93*as^3*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/8 + (98651*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/648 - 187*as^4*CF^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0] - (5*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(16*ep^3) - (67*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(36*ep^3) - (13*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(3*ep^3) - (16*as^4*CF^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(3*ep^3) + (923*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(648*ep^2) + (1253*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(324*ep^2) + (10*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(9*ep^2) - (50*as^4*CF^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(3*ep^2) + (7*as^3*CA^2*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(8*ep) - (157*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(972*ep) + (15*as^3*CA*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(4*ep) + (1414*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(243*ep) + (51*as^3*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(8*ep) + (2075*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(108*ep) - (196*as^4*CF^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(3*ep) - (7*as^2*CA*CF*ep*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/6 - (697*as^3*CA^2*CF*ep*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/576 - (10*as^2*CF^2*ep*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/3 - (1291*as^3*CA*CF^2*ep*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/192 + (1341*as^3*CF^3*ep*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/32 + (7*as^2*CA*CF*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/6 - (7801*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/3456 - (5*as^2*CF^2*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/3 - (56293*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/1152 + (12315*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/128 + (as*CF*ep^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/4 - (25*as^2*CF^2*ep^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/3 - (as*CF*ep^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/4 - (40*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/3 + (41*as^3*CA*CF*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/192 + (7627*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/5832 + (25*as^3*CF^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/32 + (35501*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/5832 - (3226*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/81 - (131*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(648*ep^2) - (145*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(162*ep^2) - (16*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(9*ep^2) + (331*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(972*ep) - (287*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(486*ep) - (236*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(27*ep) + (41*as^3*CA*CF*ep*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/288 + (275*as^3*CF^2*ep*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/96 + (17*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/108 + (6725*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/576 - (49*as^4*CA*CF*nf^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/486 - (328*as^4*CF^2*nf^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/243 - (7*as^4*CA*CF*nf^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(162*ep) - (16*as^4*CF^2*nf^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0])/(81*ep) + (191*as^4*CA^3*CF*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/480 - (949*as^4*CA^2*CF^2*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/360 - (71*as^4*CA*CF^3*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/405 + (364*as^4*CF^4*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/45 - (3727*as^4*CA^3*CF*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/(12960*ep) + (1111*as^4*CA^2*CF^2*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/(3240*ep) + (131*as^4*CA*CF^3*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/(45*ep) + (34*as^4*CF^4*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/(9*ep) + (209*as^3*CA^2*CF*ep*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/768 - (175*as^3*CA*CF^2*ep*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/128 - (953*as^3*CF^3*ep*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/320 + (11*as^3*CA^2*CF*ep^2*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/1024 - (2131*as^3*CA*CF^2*ep^2*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/7680 - (143*as^3*CF^3*ep^2*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/40 - (7*as^2*CA*CF*ep^3*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/120 + (67*as^2*CF^2*ep^3*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/90 + (7*as^2*CA*CF*ep^4*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/120 + (67*as^2*CF^2*ep^4*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/180 + (as*CF*ep^5*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/96 - (as*CF*ep^6*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/96 - (71*as^4*CA^2*CF*nf*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/3240 + (479*as^4*CA*CF^2*nf*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/810 + (491*as^4*CF^3*nf*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/405 - (79*as^3*CA*CF*ep^2*nf*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/1536 - (961*as^3*CF^2*ep^2*nf*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 0])/3840 - (2*as^2*CA*CF*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - (17*as^3*CA^2*CF*Log[Q2/mu2]^3*PlusD[zb, 0])/48 - (1355*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 0])/972 - (8*as^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - (43*as^3*CA*CF^2*Log[Q2/mu2]^3*PlusD[zb, 0])/16 - (53215*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 0])/2916 + (261*as^3*CF^3*Log[Q2/mu2]^3*PlusD[zb, 0])/8 + (368179*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 0])/972 - (1400*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - (as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 0])/(9*ep^4) - (8*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(9*ep^4) - (8*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 0])/(3*ep^4) - (32*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 0])/(9*ep^4) + (5*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 0])/(12*ep^3) + (43*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(27*ep^3) - (4*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 0])/(9*ep^3) - (112*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 0])/(9*ep^3) + (3*as^3*CA^2*CF*Log[Q2/mu2]^3*PlusD[zb, 0])/(8*ep^2) + (16*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 0])/(243*ep^2) + (9*as^3*CA*CF^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(4*ep^2) + (674*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(243*ep^2) + (9*as^3*CF^3*Log[Q2/mu2]^3*PlusD[zb, 0])/(2*ep^2) + (208*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 0])/(27*ep^2) - (152*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 0])/(3*ep^2) - (23*as^3*CA^2*CF*Log[Q2/mu2]^3*PlusD[zb, 0])/(32*ep) - (863*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 0])/(2916*ep) - (15*as^3*CA*CF^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(16*ep) + (8641*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(1458*ep) + (9*as^3*CF^3*Log[Q2/mu2]^3*PlusD[zb, 0])/ep + (12901*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 0])/(162*ep) - (470*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 0])/(3*ep) + (2*as^2*CA*CF*ep*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - (185*as^3*CA^2*CF*ep*Log[Q2/mu2]^3*PlusD[zb, 0])/288 - (4*as^2*CF^2*ep*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - (2269*as^3*CA*CF^2*ep*Log[Q2/mu2]^3*PlusD[zb, 0])/96 + (2529*as^3*CF^3*ep*Log[Q2/mu2]^3*PlusD[zb, 0])/32 + (as*CF*ep^2*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - (563*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^3*PlusD[zb, 0])/432 - (20*as^2*CF^2*ep^2*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - (54031*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^3*PlusD[zb, 0])/576 + (12717*as^3*CF^3*ep^2*Log[Q2/mu2]^3*PlusD[zb, 0])/64 - (as*CF*ep^3*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - (32*as^2*CF^2*ep^3*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - (64*as^2*CF^2*ep^4*Log[Q2/mu2]^3*PlusD[zb, 0])/3 + (as^3*CA*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/24 + (421*as^4*CA^2*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/729 + (11*as^3*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/8 + (6031*as^4*CA*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/324 - (20020*as^4*CF^3*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/243 - (as^4*CA^2*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/(18*ep^3) - (10*as^4*CA*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/(27*ep^3) - (8*as^4*CF^3*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/(9*ep^3) + (13*as^4*CA^2*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/(243*ep^2) - (100*as^4*CA*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/(243*ep^2) - (124*as^4*CF^3*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/(27*ep^2) + (as^3*CA*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/(16*ep) + (365*as^4*CA^2*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/(1458*ep) + (3*as^3*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/(8*ep) + (1969*as^4*CA*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/(1458*ep) - (1748*as^4*CF^3*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/(81*ep) + (as^3*CA*CF*ep*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/36 + (269*as^3*CF^2*ep*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/48 + (as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/54 + (5423*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^3*PlusD[zb, 0])/288 - (16*as^4*CA*CF*nf^2*Log[Q2/mu2]^3*PlusD[zb, 0])/729 - (1856*as^4*CF^2*nf^2*Log[Q2/mu2]^3*PlusD[zb, 0])/729 - (2*as^4*CA*CF*nf^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(243*ep^2) - (16*as^4*CF^2*nf^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(243*ep^2) - (14*as^4*CA*CF*nf^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(729*ep) - (328*as^4*CF^2*nf^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(729*ep) - (7*as^3*CA^2*CF*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/8 + (157*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/729 - (15*as^3*CA*CF^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/4 - (5656*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/729 - (51*as^3*CF^3*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/8 - (2075*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/81 + (784*as^4*CF^4*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/9 + (5*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(12*ep^2) + (67*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(27*ep^2) + (52*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(9*ep^2) + (64*as^4*CF^4*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(9*ep^2) - (923*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(486*ep) - (1253*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(243*ep) - (40*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(27*ep) + (200*as^4*CF^4*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(9*ep) + (787*as^3*CA^2*CF*ep*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/384 + (137*as^3*CA*CF^2*ep*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/64 - (93*as^3*CF^3*ep*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/8 + (7*as^2*CA*CF*ep^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/9 + (697*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/576 + (20*as^2*CF^2*ep^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/9 + (1291*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/192 - (1341*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/32 - (7*as^2*CA*CF*ep^3*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/9 + (10*as^2*CF^2*ep^3*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/9 - (as*CF*ep^4*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/12 + (50*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/9 + (as*CF*ep^5*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/12 - (331*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/729 + (574*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/729 + (944*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/81 + (131*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(486*ep) + (290*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(243*ep) + (64*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/(27*ep) - (41*as^3*CA*CF*ep*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/192 - (25*as^3*CF^2*ep*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/32 - (41*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/288 - (275*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/96 + (14*as^4*CA*CF*nf^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/243 + (64*as^4*CF^2*nf^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 0])/243 + (3727*as^4*CA^3*CF*Pi^4*Log[Q2/mu2]^3*PlusD[zb, 0])/9720 - (1111*as^4*CA^2*CF^2*Pi^4*Log[Q2/mu2]^3*PlusD[zb, 0])/2430 - (524*as^4*CA*CF^3*Pi^4*Log[Q2/mu2]^3*PlusD[zb, 0])/135 - (136*as^4*CF^4*Pi^4*Log[Q2/mu2]^3*PlusD[zb, 0])/27 - (209*as^3*CA^2*CF*ep^2*Pi^4*Log[Q2/mu2]^3*PlusD[zb, 0])/768 + (175*as^3*CA*CF^2*ep^2*Pi^4*Log[Q2/mu2]^3*PlusD[zb, 0])/128 + (953*as^3*CF^3*ep^2*Pi^4*Log[Q2/mu2]^3*PlusD[zb, 0])/320 + (7*as^2*CA*CF*ep^4*Pi^4*Log[Q2/mu2]^3*PlusD[zb, 0])/180 - (67*as^2*CF^2*ep^4*Pi^4*Log[Q2/mu2]^3*PlusD[zb, 0])/135 - (as*CF*ep^6*Pi^4*Log[Q2/mu2]^3*PlusD[zb, 0])/288 + (69*as^3*CA^2*CF*Log[Q2/mu2]^4*PlusD[zb, 0])/128 + (863*as^4*CA^3*CF*Log[Q2/mu2]^4*PlusD[zb, 0])/2916 + (45*as^3*CA*CF^2*Log[Q2/mu2]^4*PlusD[zb, 0])/64 - (8641*as^4*CA^2*CF^2*Log[Q2/mu2]^4*PlusD[zb, 0])/1458 - (27*as^3*CF^3*Log[Q2/mu2]^4*PlusD[zb, 0])/4 - (12901*as^4*CA*CF^3*Log[Q2/mu2]^4*PlusD[zb, 0])/162 + (470*as^4*CF^4*Log[Q2/mu2]^4*PlusD[zb, 0])/3 + (as^4*CA^3*CF*Log[Q2/mu2]^4*PlusD[zb, 0])/(9*ep^3) + (8*as^4*CA^2*CF^2*Log[Q2/mu2]^4*PlusD[zb, 0])/(9*ep^3) + (8*as^4*CA*CF^3*Log[Q2/mu2]^4*PlusD[zb, 0])/(3*ep^3) + (32*as^4*CF^4*Log[Q2/mu2]^4*PlusD[zb, 0])/(9*ep^3) - (5*as^4*CA^3*CF*Log[Q2/mu2]^4*PlusD[zb, 0])/(12*ep^2) - (43*as^4*CA^2*CF^2*Log[Q2/mu2]^4*PlusD[zb, 0])/(27*ep^2) + (4*as^4*CA*CF^3*Log[Q2/mu2]^4*PlusD[zb, 0])/(9*ep^2) + (112*as^4*CF^4*Log[Q2/mu2]^4*PlusD[zb, 0])/(9*ep^2) - (9*as^3*CA^2*CF*Log[Q2/mu2]^4*PlusD[zb, 0])/(32*ep) - (16*as^4*CA^3*CF*Log[Q2/mu2]^4*PlusD[zb, 0])/(243*ep) - (27*as^3*CA*CF^2*Log[Q2/mu2]^4*PlusD[zb, 0])/(16*ep) - (674*as^4*CA^2*CF^2*Log[Q2/mu2]^4*PlusD[zb, 0])/(243*ep) - (27*as^3*CF^3*Log[Q2/mu2]^4*PlusD[zb, 0])/(8*ep) - (208*as^4*CA*CF^3*Log[Q2/mu2]^4*PlusD[zb, 0])/(27*ep) + (152*as^4*CF^4*Log[Q2/mu2]^4*PlusD[zb, 0])/(3*ep) + (as^2*CA*CF*ep*Log[Q2/mu2]^4*PlusD[zb, 0])/3 + (17*as^3*CA^2*CF*ep*Log[Q2/mu2]^4*PlusD[zb, 0])/64 + (4*as^2*CF^2*ep*Log[Q2/mu2]^4*PlusD[zb, 0])/3 + (129*as^3*CA*CF^2*ep*Log[Q2/mu2]^4*PlusD[zb, 0])/64 - (783*as^3*CF^3*ep*Log[Q2/mu2]^4*PlusD[zb, 0])/32 - (as^2*CA*CF*ep^2*Log[Q2/mu2]^4*PlusD[zb, 0])/3 + (185*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^4*PlusD[zb, 0])/384 + (2*as^2*CF^2*ep^2*Log[Q2/mu2]^4*PlusD[zb, 0])/3 + (2269*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^4*PlusD[zb, 0])/128 - (7587*as^3*CF^3*ep^2*Log[Q2/mu2]^4*PlusD[zb, 0])/128 - (as*CF*ep^3*Log[Q2/mu2]^4*PlusD[zb, 0])/12 + (10*as^2*CF^2*ep^3*Log[Q2/mu2]^4*PlusD[zb, 0])/3 + (as*CF*ep^4*Log[Q2/mu2]^4*PlusD[zb, 0])/12 + (16*as^2*CF^2*ep^4*Log[Q2/mu2]^4*PlusD[zb, 0])/3 - (3*as^3*CA*CF*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/64 - (365*as^4*CA^2*CF*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/1458 - (9*as^3*CF^2*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/32 - (1969*as^4*CA*CF^2*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/1458 + (1748*as^4*CF^3*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/81 + (as^4*CA^2*CF*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/(18*ep^2) + (10*as^4*CA*CF^2*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/(27*ep^2) + (8*as^4*CF^3*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/(9*ep^2) - (13*as^4*CA^2*CF*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/(243*ep) + (100*as^4*CA*CF^2*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/(243*ep) + (124*as^4*CF^3*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/(27*ep) - (as^3*CA*CF*ep*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/32 - (33*as^3*CF^2*ep*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/32 - (as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/48 - (269*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^4*PlusD[zb, 0])/64 + (14*as^4*CA*CF*nf^2*Log[Q2/mu2]^4*PlusD[zb, 0])/729 + (328*as^4*CF^2*nf^2*Log[Q2/mu2]^4*PlusD[zb, 0])/729 + (2*as^4*CA*CF*nf^2*Log[Q2/mu2]^4*PlusD[zb, 0])/(243*ep) + (16*as^4*CF^2*nf^2*Log[Q2/mu2]^4*PlusD[zb, 0])/(243*ep) + (923*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/486 + (1253*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/243 + (40*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/27 - (200*as^4*CF^4*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/9 - (5*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/(12*ep) - (67*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/(27*ep) - (52*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/(9*ep) - (64*as^4*CF^4*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/(9*ep) + (21*as^3*CA^2*CF*ep*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/32 + (45*as^3*CA*CF^2*ep*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/16 + (153*as^3*CF^3*ep*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/32 - (787*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/512 - (411*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/256 + (279*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/32 - (7*as^2*CA*CF*ep^3*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/18 - (10*as^2*CF^2*ep^3*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/9 + (7*as^2*CA*CF*ep^4*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/18 - (5*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/9 + (as*CF*ep^5*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/48 - (as*CF*ep^6*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/48 - (131*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/486 - (290*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/243 - (64*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/27 + (41*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/256 + (75*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 0])/128 + (27*as^3*CA^2*CF*Log[Q2/mu2]^5*PlusD[zb, 0])/160 + (64*as^4*CA^3*CF*Log[Q2/mu2]^5*PlusD[zb, 0])/1215 + (81*as^3*CA*CF^2*Log[Q2/mu2]^5*PlusD[zb, 0])/80 + (2696*as^4*CA^2*CF^2*Log[Q2/mu2]^5*PlusD[zb, 0])/1215 + (81*as^3*CF^3*Log[Q2/mu2]^5*PlusD[zb, 0])/40 + (832*as^4*CA*CF^3*Log[Q2/mu2]^5*PlusD[zb, 0])/135 - (608*as^4*CF^4*Log[Q2/mu2]^5*PlusD[zb, 0])/15 - (4*as^4*CA^3*CF*Log[Q2/mu2]^5*PlusD[zb, 0])/(45*ep^2) - (32*as^4*CA^2*CF^2*Log[Q2/mu2]^5*PlusD[zb, 0])/(45*ep^2) - (32*as^4*CA*CF^3*Log[Q2/mu2]^5*PlusD[zb, 0])/(15*ep^2) - (128*as^4*CF^4*Log[Q2/mu2]^5*PlusD[zb, 0])/(45*ep^2) + (as^4*CA^3*CF*Log[Q2/mu2]^5*PlusD[zb, 0])/(3*ep) + (172*as^4*CA^2*CF^2*Log[Q2/mu2]^5*PlusD[zb, 0])/(135*ep) - (16*as^4*CA*CF^3*Log[Q2/mu2]^5*PlusD[zb, 0])/(45*ep) - (448*as^4*CF^4*Log[Q2/mu2]^5*PlusD[zb, 0])/(45*ep) - (207*as^3*CA^2*CF*ep*Log[Q2/mu2]^5*PlusD[zb, 0])/640 - (27*as^3*CA*CF^2*ep*Log[Q2/mu2]^5*PlusD[zb, 0])/64 + (81*as^3*CF^3*ep*Log[Q2/mu2]^5*PlusD[zb, 0])/20 - (2*as^2*CA*CF*ep^2*Log[Q2/mu2]^5*PlusD[zb, 0])/15 - (51*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^5*PlusD[zb, 0])/320 - (8*as^2*CF^2*ep^2*Log[Q2/mu2]^5*PlusD[zb, 0])/15 - (387*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^5*PlusD[zb, 0])/320 + (2349*as^3*CF^3*ep^2*Log[Q2/mu2]^5*PlusD[zb, 0])/160 + (2*as^2*CA*CF*ep^3*Log[Q2/mu2]^5*PlusD[zb, 0])/15 - (4*as^2*CF^2*ep^3*Log[Q2/mu2]^5*PlusD[zb, 0])/15 + (as*CF*ep^4*Log[Q2/mu2]^5*PlusD[zb, 0])/60 - (4*as^2*CF^2*ep^4*Log[Q2/mu2]^5*PlusD[zb, 0])/3 - (as*CF*ep^5*Log[Q2/mu2]^5*PlusD[zb, 0])/60 + (52*as^4*CA^2*CF*nf*Log[Q2/mu2]^5*PlusD[zb, 0])/1215 - (80*as^4*CA*CF^2*nf*Log[Q2/mu2]^5*PlusD[zb, 0])/243 - (496*as^4*CF^3*nf*Log[Q2/mu2]^5*PlusD[zb, 0])/135 - (2*as^4*CA^2*CF*nf*Log[Q2/mu2]^5*PlusD[zb, 0])/(45*ep) - (8*as^4*CA*CF^2*nf*Log[Q2/mu2]^5*PlusD[zb, 0])/(27*ep) - (32*as^4*CF^3*nf*Log[Q2/mu2]^5*PlusD[zb, 0])/(45*ep) + (9*as^3*CA*CF*ep*nf*Log[Q2/mu2]^5*PlusD[zb, 0])/320 + (27*as^3*CF^2*ep*nf*Log[Q2/mu2]^5*PlusD[zb, 0])/160 + (3*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^5*PlusD[zb, 0])/160 + (99*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^5*PlusD[zb, 0])/160 - (8*as^4*CA*CF*nf^2*Log[Q2/mu2]^5*PlusD[zb, 0])/1215 - (64*as^4*CF^2*nf^2*Log[Q2/mu2]^5*PlusD[zb, 0])/1215 + (as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^5*PlusD[zb, 0])/3 + (268*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^5*PlusD[zb, 0])/135 + (208*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^5*PlusD[zb, 0])/45 + (256*as^4*CF^4*Pi^2*Log[Q2/mu2]^5*PlusD[zb, 0])/45 - (63*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]^5*PlusD[zb, 0])/160 - (27*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]^5*PlusD[zb, 0])/16 - (459*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]^5*PlusD[zb, 0])/160 + (7*as^2*CA*CF*ep^4*Pi^2*Log[Q2/mu2]^5*PlusD[zb, 0])/45 + (4*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]^5*PlusD[zb, 0])/9 - (as*CF*ep^6*Pi^2*Log[Q2/mu2]^5*PlusD[zb, 0])/240 - (2*as^4*CA^3*CF*Log[Q2/mu2]^6*PlusD[zb, 0])/9 - (344*as^4*CA^2*CF^2*Log[Q2/mu2]^6*PlusD[zb, 0])/405 + (32*as^4*CA*CF^3*Log[Q2/mu2]^6*PlusD[zb, 0])/135 + (896*as^4*CF^4*Log[Q2/mu2]^6*PlusD[zb, 0])/135 + (8*as^4*CA^3*CF*Log[Q2/mu2]^6*PlusD[zb, 0])/(135*ep) + (64*as^4*CA^2*CF^2*Log[Q2/mu2]^6*PlusD[zb, 0])/(135*ep) + (64*as^4*CA*CF^3*Log[Q2/mu2]^6*PlusD[zb, 0])/(45*ep) + (256*as^4*CF^4*Log[Q2/mu2]^6*PlusD[zb, 0])/(135*ep) - (27*as^3*CA^2*CF*ep*Log[Q2/mu2]^6*PlusD[zb, 0])/320 - (81*as^3*CA*CF^2*ep*Log[Q2/mu2]^6*PlusD[zb, 0])/160 - (81*as^3*CF^3*ep*Log[Q2/mu2]^6*PlusD[zb, 0])/80 + (207*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^6*PlusD[zb, 0])/1280 + (27*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^6*PlusD[zb, 0])/128 - (81*as^3*CF^3*ep^2*Log[Q2/mu2]^6*PlusD[zb, 0])/40 + (2*as^2*CA*CF*ep^3*Log[Q2/mu2]^6*PlusD[zb, 0])/45 + (8*as^2*CF^2*ep^3*Log[Q2/mu2]^6*PlusD[zb, 0])/45 - (2*as^2*CA*CF*ep^4*Log[Q2/mu2]^6*PlusD[zb, 0])/45 + (4*as^2*CF^2*ep^4*Log[Q2/mu2]^6*PlusD[zb, 0])/45 - (as*CF*ep^5*Log[Q2/mu2]^6*PlusD[zb, 0])/360 + (as*CF*ep^6*Log[Q2/mu2]^6*PlusD[zb, 0])/360 + (4*as^4*CA^2*CF*nf*Log[Q2/mu2]^6*PlusD[zb, 0])/135 + (16*as^4*CA*CF^2*nf*Log[Q2/mu2]^6*PlusD[zb, 0])/81 + (64*as^4*CF^3*nf*Log[Q2/mu2]^6*PlusD[zb, 0])/135 - (9*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^6*PlusD[zb, 0])/640 - (27*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^6*PlusD[zb, 0])/320 - (32*as^4*CA^3*CF*Log[Q2/mu2]^7*PlusD[zb, 0])/945 - (256*as^4*CA^2*CF^2*Log[Q2/mu2]^7*PlusD[zb, 0])/945 - (256*as^4*CA*CF^3*Log[Q2/mu2]^7*PlusD[zb, 0])/315 - (1024*as^4*CF^4*Log[Q2/mu2]^7*PlusD[zb, 0])/945 + (81*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^7*PlusD[zb, 0])/2240 + (243*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^7*PlusD[zb, 0])/1120 + (243*as^3*CF^3*ep^2*Log[Q2/mu2]^7*PlusD[zb, 0])/560 - (4*as^2*CA*CF*ep^4*Log[Q2/mu2]^7*PlusD[zb, 0])/315 - (16*as^2*CF^2*ep^4*Log[Q2/mu2]^7*PlusD[zb, 0])/315 + (as*CF*ep^6*Log[Q2/mu2]^7*PlusD[zb, 0])/2520 + 4*as*CF*PlusD[zb, 1] - (563*as^3*CA^2*CF*PlusD[zb, 1])/324 - (4792375*as^4*CA^3*CF*PlusD[zb, 1])/419904 - 10*as^2*CF^2*PlusD[zb, 1] - (43663*as^3*CA*CF^2*PlusD[zb, 1])/1296 - (91960033*as^4*CA^2*CF^2*PlusD[zb, 1])/839808 + (1413*as^3*CF^3*PlusD[zb, 1])/16 + (84146123*as^4*CA*CF^3*PlusD[zb, 1])/93312 - (5393*as^4*CF^4*PlusD[zb, 1])/8 + (8*as^4*C3FF*CF^2*csum*PlusD[zb, 1])/dF - (as^4*CA^3*CF*PlusD[zb, 1])/(12*ep^6) - (as^4*CA^2*CF^2*PlusD[zb, 1])/(2*ep^6) - (as^4*CA*CF^3*PlusD[zb, 1])/ep^6 - (2*as^4*CF^4*PlusD[zb, 1])/(3*ep^6) + (5*as^4*CA^3*CF*PlusD[zb, 1])/(16*ep^5) + (2*as^4*CA^2*CF^2*PlusD[zb, 1])/(3*ep^5) - (13*as^4*CA*CF^3*PlusD[zb, 1])/(12*ep^5) - (7*as^4*CF^4*PlusD[zb, 1])/(3*ep^5) + (as^3*CA^2*CF*PlusD[zb, 1])/(2*ep^4) + (4*as^4*CA^3*CF*PlusD[zb, 1])/(81*ep^4) + (2*as^3*CA*CF^2*PlusD[zb, 1])/ep^4 + (1793*as^4*CA^2*CF^2*PlusD[zb, 1])/(1296*ep^4) + (2*as^3*CF^3*PlusD[zb, 1])/ep^4 - (157*as^4*CA*CF^3*PlusD[zb, 1])/(72*ep^4) - (19*as^4*CF^4*PlusD[zb, 1])/(2*ep^4) - (23*as^3*CA^2*CF*PlusD[zb, 1])/(24*ep^3) - (863*as^4*CA^3*CF*PlusD[zb, 1])/(3888*ep^3) + (as^3*CA*CF^2*PlusD[zb, 1])/(12*ep^3) + (22043*as^4*CA^2*CF^2*PlusD[zb, 1])/(3888*ep^3) + (4*as^3*CF^3*PlusD[zb, 1])/ep^3 + (2657*as^4*CA*CF^3*PlusD[zb, 1])/(432*ep^3) - (235*as^4*CF^4*PlusD[zb, 1])/(8*ep^3) - (2*as^2*CA*CF*PlusD[zb, 1])/ep^2 - (17*as^3*CA^2*CF*PlusD[zb, 1])/(36*ep^2) - (1355*as^4*CA^3*CF*PlusD[zb, 1])/(1296*ep^2) - (4*as^2*CF^2*PlusD[zb, 1])/ep^2 + (47*as^3*CA*CF^2*PlusD[zb, 1])/(36*ep^2) + (31241*as^4*CA^2*CF^2*PlusD[zb, 1])/(2592*ep^2) + (29*as^3*CF^3*PlusD[zb, 1])/(2*ep^2) + (126863*as^4*CA*CF^3*PlusD[zb, 1])/(2592*ep^2) - (175*as^4*CF^4*PlusD[zb, 1])/(2*ep^2) + (2*as^2*CA*CF*PlusD[zb, 1])/ep - (185*as^3*CA^2*CF*PlusD[zb, 1])/(216*ep) - (254735*as^4*CA^3*CF*PlusD[zb, 1])/(69984*ep) - (2*as^2*CF^2*PlusD[zb, 1])/ep - (1405*as^3*CA*CF^2*PlusD[zb, 1])/(216*ep) + (872527*as^4*CA^2*CF^2*PlusD[zb, 1])/(139968*ep) + (281*as^3*CF^3*PlusD[zb, 1])/(8*ep) + (3567443*as^4*CA*CF^3*PlusD[zb, 1])/(15552*ep) - (5881*as^4*CF^4*PlusD[zb, 1])/(24*ep) - 4*as*CF*ep*PlusD[zb, 1] - (1697*as^3*CA^2*CF*ep*PlusD[zb, 1])/486 - 16*as^2*CF^2*ep*PlusD[zb, 1] - (992023*as^3*CA*CF^2*ep*PlusD[zb, 1])/7776 + (6767*as^3*CF^3*ep*PlusD[zb, 1])/32 - (5099*as^3*CA^2*CF*ep^2*PlusD[zb, 1])/729 - 32*as^2*CF^2*ep^2*PlusD[zb, 1] - (20270719*as^3*CA*CF^2*ep^2*PlusD[zb, 1])/46656 + (31789*as^3*CF^3*ep^2*PlusD[zb, 1])/64 - 64*as^2*CF^2*ep^3*PlusD[zb, 1] - 128*as^2*CF^2*ep^4*PlusD[zb, 1] + (2*as^3*CA*CF*nf*PlusD[zb, 1])/81 + (107095*as^4*CA^2*CF*nf*PlusD[zb, 1])/209952 + (5423*as^3*CF^2*nf*PlusD[zb, 1])/648 + (4373147*as^4*CA*CF^2*nf*PlusD[zb, 1])/52488 - (2079259*as^4*CF^3*nf*PlusD[zb, 1])/11664 - (as^4*CA^2*CF*nf*PlusD[zb, 1])/(24*ep^5) - (as^4*CA*CF^2*nf*PlusD[zb, 1])/(6*ep^5) - (as^4*CF^3*nf*PlusD[zb, 1])/(6*ep^5) + (13*as^4*CA^2*CF*nf*PlusD[zb, 1])/(324*ep^4) - (227*as^4*CA*CF^2*nf*PlusD[zb, 1])/(648*ep^4) - (31*as^4*CF^3*nf*PlusD[zb, 1])/(36*ep^4) + (as^3*CA*CF*nf*PlusD[zb, 1])/(12*ep^3) + (365*as^4*CA^2*CF*nf*PlusD[zb, 1])/(1944*ep^3) + (as^3*CF^2*nf*PlusD[zb, 1])/(6*ep^3) - (643*as^4*CA*CF^2*nf*PlusD[zb, 1])/(972*ep^3) - (437*as^4*CF^3*nf*PlusD[zb, 1])/(108*ep^3) + (as^3*CA*CF*nf*PlusD[zb, 1])/(18*ep^2) + (421*as^4*CA^2*CF*nf*PlusD[zb, 1])/(972*ep^2) + (11*as^3*CF^2*nf*PlusD[zb, 1])/(18*ep^2) + (1627*as^4*CA*CF^2*nf*PlusD[zb, 1])/(1944*ep^2) - (5005*as^4*CF^3*nf*PlusD[zb, 1])/(324*ep^2) + (as^3*CA*CF*nf*PlusD[zb, 1])/(27*ep) + (24767*as^4*CA^2*CF*nf*PlusD[zb, 1])/(34992*ep) + (269*as^3*CF^2*nf*PlusD[zb, 1])/(108*ep) + (240317*as^4*CA*CF^2*nf*PlusD[zb, 1])/(17496*ep) - (105385*as^4*CF^3*nf*PlusD[zb, 1])/(1944*ep) + (4*as^3*CA*CF*ep*nf*PlusD[zb, 1])/243 + (104879*as^3*CF^2*ep*nf*PlusD[zb, 1])/3888 + (8*as^3*CA*CF*ep^2*nf*PlusD[zb, 1])/729 + (1976903*as^3*CF^2*ep^2*nf*PlusD[zb, 1])/23328 + (344*as^4*CA*CF*nf^2*PlusD[zb, 1])/6561 - (66002*as^4*CF^2*nf^2*PlusD[zb, 1])/6561 - (as^4*CA*CF*nf^2*PlusD[zb, 1])/(162*ep^4) - (as^4*CF^2*nf^2*PlusD[zb, 1])/(81*ep^4) - (7*as^4*CA*CF*nf^2*PlusD[zb, 1])/(486*ep^3) - (41*as^4*CF^2*nf^2*PlusD[zb, 1])/(486*ep^3) - (4*as^4*CA*CF*nf^2*PlusD[zb, 1])/(243*ep^2) - (116*as^4*CF^2*nf^2*PlusD[zb, 1])/(243*ep^2) - (7*as^4*CA*CF*nf^2*PlusD[zb, 1])/(2187*ep) - (4982*as^4*CF^2*nf^2*PlusD[zb, 1])/(2187*ep) + (7*as^2*CA*CF*Pi^2*PlusD[zb, 1])/3 + (697*as^3*CA^2*CF*Pi^2*PlusD[zb, 1])/432 + (81451*as^4*CA^3*CF*Pi^2*PlusD[zb, 1])/8748 + (10*as^2*CF^2*Pi^2*PlusD[zb, 1])/3 - (599*as^3*CA*CF^2*Pi^2*PlusD[zb, 1])/432 - (136007*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 1])/4374 - (149*as^3*CF^3*Pi^2*PlusD[zb, 1])/8 - (930019*as^4*CA*CF^3*Pi^2*PlusD[zb, 1])/7776 + (9341*as^4*CF^4*Pi^2*PlusD[zb, 1])/72 - (4*as^4*C4AF*Pi^2*PlusD[zb, 1])/(3*dF) + (10*as^4*C3FF*CF^2*csum*Pi^2*PlusD[zb, 1])/(3*dF) + (5*as^4*CA^3*CF*Pi^2*PlusD[zb, 1])/(16*ep^4) + (17*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 1])/(12*ep^4) + (9*as^4*CA*CF^3*Pi^2*PlusD[zb, 1])/(4*ep^4) + (4*as^4*CF^4*Pi^2*PlusD[zb, 1])/(3*ep^4) - (923*as^4*CA^3*CF*Pi^2*PlusD[zb, 1])/(648*ep^3) - (3071*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 1])/(1296*ep^3) + (139*as^4*CA*CF^3*Pi^2*PlusD[zb, 1])/(72*ep^3) + (25*as^4*CF^4*Pi^2*PlusD[zb, 1])/(6*ep^3) - (7*as^3*CA^2*CF*Pi^2*PlusD[zb, 1])/(6*ep^2) + (157*as^4*CA^3*CF*Pi^2*PlusD[zb, 1])/(972*ep^2) - (41*as^3*CA*CF^2*Pi^2*PlusD[zb, 1])/(12*ep^2) - (18679*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 1])/(3888*ep^2) - (17*as^3*CF^3*Pi^2*PlusD[zb, 1])/(6*ep^2) + (343*as^4*CA*CF^3*Pi^2*PlusD[zb, 1])/(108*ep^2) + (49*as^4*CF^4*Pi^2*PlusD[zb, 1])/(3*ep^2) + (787*as^3*CA^2*CF*Pi^2*PlusD[zb, 1])/(288*ep) + (28313*as^4*CA^3*CF*Pi^2*PlusD[zb, 1])/(11664*ep) + (11*as^3*CA*CF^2*Pi^2*PlusD[zb, 1])/(144*ep) - (203933*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 1])/(11664*ep) - (31*as^3*CF^3*Pi^2*PlusD[zb, 1])/(6*ep) - (25039*as^4*CA*CF^3*Pi^2*PlusD[zb, 1])/(1296*ep) + (187*as^4*CF^4*Pi^2*PlusD[zb, 1])/(4*ep) - (7*as^2*CA*CF*ep*Pi^2*PlusD[zb, 1])/3 + (7801*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 1])/2592 + (5*as^2*CF^2*ep*Pi^2*PlusD[zb, 1])/3 + (38149*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 1])/2592 - (4105*as^3*CF^3*ep*Pi^2*PlusD[zb, 1])/96 - as*CF*ep^2*Pi^2*PlusD[zb, 1] + (23299*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 1])/3888 + (25*as^2*CF^2*ep^2*Pi^2*PlusD[zb, 1])/3 + (1088983*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 1])/15552 - (19837*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 1])/192 + as*CF*ep^3*Pi^2*PlusD[zb, 1] + (40*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 1])/3 + (80*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 1])/3 - (41*as^3*CA*CF*nf*Pi^2*PlusD[zb, 1])/216 - (56507*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 1])/17496 - (275*as^3*CF^2*nf*Pi^2*PlusD[zb, 1])/216 - (231833*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 1])/34992 + (8804*as^4*CF^3*nf*Pi^2*PlusD[zb, 1])/243 + (8*as^4*C4FF*nf*Pi^2*PlusD[zb, 1])/(3*dF) + (131*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 1])/(648*ep^3) + (185*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 1])/(324*ep^3) + (4*as^4*CF^3*nf*Pi^2*PlusD[zb, 1])/(9*ep^3) - (331*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 1])/(972*ep^2) + (1057*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 1])/(972*ep^2) + (59*as^4*CF^3*nf*Pi^2*PlusD[zb, 1])/(27*ep^2) - (41*as^3*CA*CF*nf*Pi^2*PlusD[zb, 1])/(144*ep) - (7627*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 1])/(5832*ep) - (25*as^3*CF^2*nf*Pi^2*PlusD[zb, 1])/(72*ep) + (4487*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 1])/(2916*ep) + (1613*as^4*CF^3*nf*Pi^2*PlusD[zb, 1])/(162*ep) - (17*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 1])/81 - (6725*as^3*CF^2*ep*nf*Pi^2*PlusD[zb, 1])/1296 - (217*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 1])/972 - (135575*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 1])/7776 + (77*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 1])/486 + (464*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 1])/243 + (7*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 1])/(162*ep^2) + (4*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 1])/(81*ep^2) + (49*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 1])/(486*ep) + (82*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 1])/(243*ep) - (209*as^3*CA^2*CF*Pi^4*PlusD[zb, 1])/576 - (10261*as^4*CA^3*CF*Pi^4*PlusD[zb, 1])/9720 + (461*as^3*CA*CF^2*Pi^4*PlusD[zb, 1])/360 + (444197*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 1])/77760 + (953*as^3*CF^3*Pi^4*PlusD[zb, 1])/720 - (87017*as^4*CA*CF^3*Pi^4*PlusD[zb, 1])/19440 - (4303*as^4*CF^4*Pi^4*PlusD[zb, 1])/720 - (as^4*C3FF*CF^2*csum*Pi^4*PlusD[zb, 1])/(45*dF) + (3727*as^4*CA^3*CF*Pi^4*PlusD[zb, 1])/(12960*ep^2) - (113*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 1])/(405*ep^2) - (113*as^4*CA*CF^3*Pi^4*PlusD[zb, 1])/(72*ep^2) - (17*as^4*CF^4*Pi^4*PlusD[zb, 1])/(18*ep^2) - (191*as^4*CA^3*CF*Pi^4*PlusD[zb, 1])/(480*ep) + (7901*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 1])/(4320*ep) - (8167*as^4*CA*CF^3*Pi^4*PlusD[zb, 1])/(6480*ep) - (91*as^4*CF^4*Pi^4*PlusD[zb, 1])/(45*ep) - (11*as^3*CA^2*CF*ep*Pi^4*PlusD[zb, 1])/768 + (1589*as^3*CA*CF^2*ep*Pi^4*PlusD[zb, 1])/3456 + (143*as^3*CF^3*ep*Pi^4*PlusD[zb, 1])/90 + (7*as^2*CA*CF*ep^2*Pi^4*PlusD[zb, 1])/60 - (1343*as^3*CA^2*CF*ep^2*Pi^4*PlusD[zb, 1])/3456 - (67*as^2*CF^2*ep^2*Pi^4*PlusD[zb, 1])/90 + (146543*as^3*CA*CF^2*ep^2*Pi^4*PlusD[zb, 1])/51840 + (13553*as^3*CF^3*ep^2*Pi^4*PlusD[zb, 1])/2880 - (7*as^2*CA*CF*ep^3*Pi^4*PlusD[zb, 1])/60 - (67*as^2*CF^2*ep^3*Pi^4*PlusD[zb, 1])/180 - (as*CF*ep^4*Pi^4*PlusD[zb, 1])/24 - (67*as^2*CF^2*ep^4*Pi^4*PlusD[zb, 1])/36 + (as*CF*ep^5*Pi^4*PlusD[zb, 1])/24 + (7043*as^4*CA^2*CF*nf*Pi^4*PlusD[zb, 1])/19440 - (22733*as^4*CA*CF^2*nf*Pi^4*PlusD[zb, 1])/19440 - (5383*as^4*CF^3*nf*Pi^4*PlusD[zb, 1])/4860 + (71*as^4*CA^2*CF*nf*Pi^4*PlusD[zb, 1])/(3240*ep) - (131*as^4*CA*CF^2*nf*Pi^4*PlusD[zb, 1])/(324*ep) - (491*as^4*CF^3*nf*Pi^4*PlusD[zb, 1])/(1620*ep) + (79*as^3*CA*CF*ep*nf*Pi^4*PlusD[zb, 1])/1152 + (961*as^3*CF^2*ep*nf*Pi^4*PlusD[zb, 1])/8640 + (79*as^3*CA*CF*ep^2*nf*Pi^4*PlusD[zb, 1])/1728 + (10571*as^3*CF^2*ep^2*nf*Pi^4*PlusD[zb, 1])/25920 - (13*as^4*CA*CF*nf^2*Pi^4*PlusD[zb, 1])/405 - (11*as^4*CF^2*nf^2*Pi^4*PlusD[zb, 1])/810 + (14441*as^4*CA^3*CF*Pi^6*PlusD[zb, 1])/11664 + (433229*as^4*CA^2*CF^2*Pi^6*PlusD[zb, 1])/408240 + (17651*as^4*CA*CF^3*Pi^6*PlusD[zb, 1])/34020 + (299*as^4*CF^4*Pi^6*PlusD[zb, 1])/34020 - (47*as^4*C4AF*Pi^6*PlusD[zb, 1])/(378*dF) - (81125*as^3*CA^2*CF*ep^2*Pi^6*PlusD[zb, 1])/72576 - (62767*as^3*CA*CF^2*ep^2*Pi^6*PlusD[zb, 1])/120960 + (4931*as^3*CF^3*ep^2*Pi^6*PlusD[zb, 1])/60480 + (409*as^2*CA*CF*ep^4*Pi^6*PlusD[zb, 1])/1512 + (19*as^2*CF^2*ep^4*Pi^6*PlusD[zb, 1])/756 - (19*as*CF*ep^6*Pi^6*PlusD[zb, 1])/1440 - 4*as^2*CA*CF*Log[Q2/mu2]*PlusD[zb, 1] + (185*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 1])/72 + (254735*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 1])/17496 + 4*as^2*CF^2*Log[Q2/mu2]*PlusD[zb, 1] + (1405*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 1])/72 - (872527*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 1])/34992 - (843*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 1])/8 - (3567443*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 1])/3888 + (5881*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 1])/6 + (as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 1])/(3*ep^5) + (2*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 1])/ep^5 + (4*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 1])/ep^5 + (8*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 1])/(3*ep^5) - (5*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 1])/(4*ep^4) - (8*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 1])/(3*ep^4) + (13*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 1])/(3*ep^4) + (28*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 1])/(3*ep^4) - (3*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 1])/(2*ep^3) - (16*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep^3) - (6*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 1])/ep^3 - (1793*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 1])/(324*ep^3) - (6*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 1])/ep^3 + (157*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 1])/(18*ep^3) + (38*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 1])/ep^3 + (23*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 1])/(8*ep^2) + (863*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 1])/(972*ep^2) - (as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 1])/(4*ep^2) - (22043*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 1])/(972*ep^2) - (12*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 1])/ep^2 - (2657*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 1])/(108*ep^2) + (235*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 1])/(2*ep^2) + (4*as^2*CA*CF*Log[Q2/mu2]*PlusD[zb, 1])/ep + (17*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 1])/(12*ep) + (1355*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 1])/(324*ep) + (8*as^2*CF^2*Log[Q2/mu2]*PlusD[zb, 1])/ep - (47*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 1])/(12*ep) - (31241*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 1])/(648*ep) - (87*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 1])/(2*ep) - (126863*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 1])/(648*ep) + (350*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 1])/ep - 4*as*CF*ep*Log[Q2/mu2]*PlusD[zb, 1] + (563*as^3*CA^2*CF*ep*Log[Q2/mu2]*PlusD[zb, 1])/108 + 20*as^2*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 1] + (43663*as^3*CA*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 1])/432 - (4239*as^3*CF^3*ep*Log[Q2/mu2]*PlusD[zb, 1])/16 + 4*as*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 1] + (1697*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 1])/162 + 32*as^2*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 1] + (992023*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 1])/2592 - (20301*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 1])/32 + 64*as^2*CF^2*ep^3*Log[Q2/mu2]*PlusD[zb, 1] + 128*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 1] - (as^3*CA*CF*nf*Log[Q2/mu2]*PlusD[zb, 1])/9 - (24767*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 1])/8748 - (269*as^3*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 1])/36 - (240317*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 1])/4374 + (105385*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 1])/486 + (as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 1])/(6*ep^4) + (2*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 1])/(3*ep^4) + (2*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 1])/(3*ep^4) - (13*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep^3) + (227*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 1])/(162*ep^3) + (31*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 1])/(9*ep^3) - (as^3*CA*CF*nf*Log[Q2/mu2]*PlusD[zb, 1])/(4*ep^2) - (365*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 1])/(486*ep^2) - (as^3*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 1])/(2*ep^2) + (643*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 1])/(243*ep^2) + (437*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 1])/(27*ep^2) - (as^3*CA*CF*nf*Log[Q2/mu2]*PlusD[zb, 1])/(6*ep) - (421*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 1])/(243*ep) - (11*as^3*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 1])/(6*ep) - (1627*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 1])/(486*ep) + (5005*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep) - (2*as^3*CA*CF*ep*nf*Log[Q2/mu2]*PlusD[zb, 1])/27 - (5423*as^3*CF^2*ep*nf*Log[Q2/mu2]*PlusD[zb, 1])/216 - (4*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 1])/81 - (104879*as^3*CF^2*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 1])/1296 + (28*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 1])/2187 + (19928*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 1])/2187 + (2*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep^3) + (4*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep^3) + (14*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 1])/(243*ep^2) + (82*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 1])/(243*ep^2) + (16*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 1])/(243*ep) + (464*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 1])/(243*ep) - (787*as^3*CA^2*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/96 - (28313*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/2916 - (11*as^3*CA*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/48 + (203933*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/2916 + (31*as^3*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/2 + (25039*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/324 - 187*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 1] - (5*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(4*ep^3) - (17*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(3*ep^3) - (9*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/ep^3 - (16*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(3*ep^3) + (923*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(162*ep^2) + (3071*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(324*ep^2) - (139*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(18*ep^2) - (50*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(3*ep^2) + (7*as^3*CA^2*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(2*ep) - (157*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(243*ep) + (41*as^3*CA*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(4*ep) + (18679*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(972*ep) + (17*as^3*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(2*ep) - (343*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(27*ep) - (196*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(3*ep) - (14*as^2*CA*CF*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/3 - (697*as^3*CA^2*CF*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/144 - (20*as^2*CF^2*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/3 + (599*as^3*CA*CF^2*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/144 + (447*as^3*CF^3*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/8 + (14*as^2*CA*CF*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/3 - (7801*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/864 - (10*as^2*CF^2*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/3 - (38149*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/864 + (4105*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/32 + as*CF*ep^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 1] - (50*as^2*CF^2*ep^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/3 - as*CF*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 1] - (80*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/3 + (41*as^3*CA*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/48 + (7627*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/1458 + (25*as^3*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/24 - (4487*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/729 - (3226*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/81 - (131*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(162*ep^2) - (185*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep^2) - (16*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(9*ep^2) + (331*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(243*ep) - (1057*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(243*ep) - (236*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(27*ep) + (41*as^3*CA*CF*ep*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/72 + (275*as^3*CF^2*ep*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/72 + (17*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/27 + (6725*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/432 - (98*as^4*CA*CF*nf^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/243 - (328*as^4*CF^2*nf^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/243 - (14*as^4*CA*CF*nf^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep) - (16*as^4*CF^2*nf^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep) + (191*as^4*CA^3*CF*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/120 - (7901*as^4*CA^2*CF^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/1080 + (8167*as^4*CA*CF^3*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/1620 + (364*as^4*CF^4*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/45 - (3727*as^4*CA^3*CF*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/(3240*ep) + (452*as^4*CA^2*CF^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/(405*ep) + (113*as^4*CA*CF^3*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/(18*ep) + (34*as^4*CF^4*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/(9*ep) + (209*as^3*CA^2*CF*ep*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/192 - (461*as^3*CA*CF^2*ep*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/120 - (953*as^3*CF^3*ep*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/240 + (11*as^3*CA^2*CF*ep^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/256 - (1589*as^3*CA*CF^2*ep^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/1152 - (143*as^3*CF^3*ep^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/30 - (7*as^2*CA*CF*ep^3*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/30 + (67*as^2*CF^2*ep^3*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/45 + (7*as^2*CA*CF*ep^4*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/30 + (67*as^2*CF^2*ep^4*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/90 + (as*CF*ep^5*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/24 - (as*CF*ep^6*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/24 - (71*as^4*CA^2*CF*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/810 + (131*as^4*CA*CF^2*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/81 + (491*as^4*CF^3*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/405 - (79*as^3*CA*CF*ep^2*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/384 - (961*as^3*CF^2*ep^2*nf*Pi^4*Log[Q2/mu2]*PlusD[zb, 1])/2880 - 4*as^2*CA*CF*Log[Q2/mu2]^2*PlusD[zb, 1] - (17*as^3*CA^2*CF*Log[Q2/mu2]^2*PlusD[zb, 1])/8 - (1355*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 1])/162 - 8*as^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 1] + (47*as^3*CA*CF^2*Log[Q2/mu2]^2*PlusD[zb, 1])/8 + (31241*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 1])/324 + (261*as^3*CF^3*Log[Q2/mu2]^2*PlusD[zb, 1])/4 + (126863*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 1])/324 - 700*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 1] - (2*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 1])/(3*ep^4) - (4*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 1])/ep^4 - (8*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 1])/ep^4 - (16*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 1])/(3*ep^4) + (5*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 1])/(2*ep^3) + (16*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(3*ep^3) - (26*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 1])/(3*ep^3) - (56*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 1])/(3*ep^3) + (9*as^3*CA^2*CF*Log[Q2/mu2]^2*PlusD[zb, 1])/(4*ep^2) + (32*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 1])/(81*ep^2) + (9*as^3*CA*CF^2*Log[Q2/mu2]^2*PlusD[zb, 1])/ep^2 + (1793*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(162*ep^2) + (9*as^3*CF^3*Log[Q2/mu2]^2*PlusD[zb, 1])/ep^2 - (157*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 1])/(9*ep^2) - (76*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 1])/ep^2 - (69*as^3*CA^2*CF*Log[Q2/mu2]^2*PlusD[zb, 1])/(16*ep) - (863*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 1])/(486*ep) + (3*as^3*CA*CF^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(8*ep) + (22043*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(486*ep) + (18*as^3*CF^3*Log[Q2/mu2]^2*PlusD[zb, 1])/ep + (2657*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 1])/(54*ep) - (235*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 1])/ep + 4*as^2*CA*CF*ep*Log[Q2/mu2]^2*PlusD[zb, 1] - (185*as^3*CA^2*CF*ep*Log[Q2/mu2]^2*PlusD[zb, 1])/48 - 4*as^2*CF^2*ep*Log[Q2/mu2]^2*PlusD[zb, 1] - (1405*as^3*CA*CF^2*ep*Log[Q2/mu2]^2*PlusD[zb, 1])/48 + (2529*as^3*CF^3*ep*Log[Q2/mu2]^2*PlusD[zb, 1])/16 + 2*as*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 1] - (563*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 1])/72 - 20*as^2*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 1] - (43663*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 1])/288 + (12717*as^3*CF^3*ep^2*Log[Q2/mu2]^2*PlusD[zb, 1])/32 - 2*as*CF*ep^3*Log[Q2/mu2]^2*PlusD[zb, 1] - 32*as^2*CF^2*ep^3*Log[Q2/mu2]^2*PlusD[zb, 1] - 64*as^2*CF^2*ep^4*Log[Q2/mu2]^2*PlusD[zb, 1] + (as^3*CA*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/4 + (842*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/243 + (11*as^3*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/4 + (1627*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/243 - (10010*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/81 - (as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/(3*ep^3) - (4*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/(3*ep^3) - (4*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/(3*ep^3) + (26*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/(81*ep^2) - (227*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/(81*ep^2) - (62*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/(9*ep^2) + (3*as^3*CA*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/(8*ep) + (365*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/(243*ep) + (3*as^3*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/(4*ep) - (1286*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/(243*ep) - (874*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/(27*ep) + (as^3*CA*CF*ep*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/6 + (269*as^3*CF^2*ep*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/24 + (as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/9 + (5423*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 1])/144 - (32*as^4*CA*CF*nf^2*Log[Q2/mu2]^2*PlusD[zb, 1])/243 - (928*as^4*CF^2*nf^2*Log[Q2/mu2]^2*PlusD[zb, 1])/243 - (4*as^4*CA*CF*nf^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(81*ep^2) - (8*as^4*CF^2*nf^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(81*ep^2) - (28*as^4*CA*CF*nf^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(243*ep) - (164*as^4*CF^2*nf^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(243*ep) - (21*as^3*CA^2*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/4 + (314*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/243 - (123*as^3*CA*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/8 - (18679*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/486 - (51*as^3*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/4 + (686*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/27 + (392*as^4*CF^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/3 + (5*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(2*ep^2) + (34*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(3*ep^2) + (18*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/ep^2 + (32*as^4*CF^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(3*ep^2) - (923*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(81*ep) - (3071*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(162*ep) + (139*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(9*ep) + (100*as^4*CF^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(3*ep) + (787*as^3*CA^2*CF*ep*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/64 + (11*as^3*CA*CF^2*ep*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/32 - (93*as^3*CF^3*ep*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/4 + (14*as^2*CA*CF*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/3 + (697*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/96 + (20*as^2*CF^2*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/3 - (599*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/96 - (1341*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/16 - (14*as^2*CA*CF*ep^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/3 + (10*as^2*CF^2*ep^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/3 - (as*CF*ep^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/2 + (50*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/3 + (as*CF*ep^5*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/2 - (662*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/243 + (2114*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/243 + (472*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/27 + (131*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(81*ep) + (370*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(81*ep) + (32*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/(9*ep) - (41*as^3*CA*CF*ep*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/32 - (25*as^3*CF^2*ep*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/16 - (41*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/48 - (275*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/48 + (28*as^4*CA*CF*nf^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/81 + (32*as^4*CF^2*nf^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 1])/81 + (3727*as^4*CA^3*CF*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 1])/1620 - (904*as^4*CA^2*CF^2*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 1])/405 - (113*as^4*CA*CF^3*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 1])/9 - (68*as^4*CF^4*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 1])/9 - (209*as^3*CA^2*CF*ep^2*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 1])/128 + (461*as^3*CA*CF^2*ep^2*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 1])/80 + (953*as^3*CF^3*ep^2*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 1])/160 + (7*as^2*CA*CF*ep^4*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 1])/30 - (67*as^2*CF^2*ep^4*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 1])/45 - (as*CF*ep^6*Pi^4*Log[Q2/mu2]^2*PlusD[zb, 1])/48 + (69*as^3*CA^2*CF*Log[Q2/mu2]^3*PlusD[zb, 1])/16 + (1726*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 1])/729 - (3*as^3*CA*CF^2*Log[Q2/mu2]^3*PlusD[zb, 1])/8 - (44086*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 1])/729 - 18*as^3*CF^3*Log[Q2/mu2]^3*PlusD[zb, 1] - (5314*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 1])/81 + (940*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 1])/3 + (8*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 1])/(9*ep^3) + (16*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 1])/(3*ep^3) + (32*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 1])/(3*ep^3) + (64*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 1])/(9*ep^3) - (10*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 1])/(3*ep^2) - (64*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 1])/(9*ep^2) + (104*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 1])/(9*ep^2) + (224*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 1])/(9*ep^2) - (9*as^3*CA^2*CF*Log[Q2/mu2]^3*PlusD[zb, 1])/(4*ep) - (128*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 1])/(243*ep) - (9*as^3*CA*CF^2*Log[Q2/mu2]^3*PlusD[zb, 1])/ep - (3586*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 1])/(243*ep) - (9*as^3*CF^3*Log[Q2/mu2]^3*PlusD[zb, 1])/ep + (628*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 1])/(27*ep) + (304*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 1])/(3*ep) + (8*as^2*CA*CF*ep*Log[Q2/mu2]^3*PlusD[zb, 1])/3 + (17*as^3*CA^2*CF*ep*Log[Q2/mu2]^3*PlusD[zb, 1])/8 + (16*as^2*CF^2*ep*Log[Q2/mu2]^3*PlusD[zb, 1])/3 - (47*as^3*CA*CF^2*ep*Log[Q2/mu2]^3*PlusD[zb, 1])/8 - (261*as^3*CF^3*ep*Log[Q2/mu2]^3*PlusD[zb, 1])/4 - (8*as^2*CA*CF*ep^2*Log[Q2/mu2]^3*PlusD[zb, 1])/3 + (185*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^3*PlusD[zb, 1])/48 + (8*as^2*CF^2*ep^2*Log[Q2/mu2]^3*PlusD[zb, 1])/3 + (1405*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^3*PlusD[zb, 1])/48 - (2529*as^3*CF^3*ep^2*Log[Q2/mu2]^3*PlusD[zb, 1])/16 - (2*as*CF*ep^3*Log[Q2/mu2]^3*PlusD[zb, 1])/3 + (40*as^2*CF^2*ep^3*Log[Q2/mu2]^3*PlusD[zb, 1])/3 + (2*as*CF*ep^4*Log[Q2/mu2]^3*PlusD[zb, 1])/3 + (64*as^2*CF^2*ep^4*Log[Q2/mu2]^3*PlusD[zb, 1])/3 - (3*as^3*CA*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/8 - (1460*as^4*CA^2*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/729 - (3*as^3*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/4 + (5144*as^4*CA*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/729 + (3496*as^4*CF^3*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/81 + (4*as^4*CA^2*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/(9*ep^2) + (16*as^4*CA*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/(9*ep^2) + (16*as^4*CF^3*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/(9*ep^2) - (104*as^4*CA^2*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/(243*ep) + (908*as^4*CA*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/(243*ep) + (248*as^4*CF^3*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/(27*ep) - (as^3*CA*CF*ep*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/4 - (11*as^3*CF^2*ep*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/4 - (as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/6 - (269*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^3*PlusD[zb, 1])/24 + (112*as^4*CA*CF*nf^2*Log[Q2/mu2]^3*PlusD[zb, 1])/729 + (656*as^4*CF^2*nf^2*Log[Q2/mu2]^3*PlusD[zb, 1])/729 + (16*as^4*CA*CF*nf^2*Log[Q2/mu2]^3*PlusD[zb, 1])/(243*ep) + (32*as^4*CF^2*nf^2*Log[Q2/mu2]^3*PlusD[zb, 1])/(243*ep) + (3692*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/243 + (6142*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/243 - (556*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/27 - (400*as^4*CF^4*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/9 - (10*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/(3*ep) - (136*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/(9*ep) - (24*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/ep - (128*as^4*CF^4*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/(9*ep) + (21*as^3*CA^2*CF*ep*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/4 + (123*as^3*CA*CF^2*ep*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/8 + (51*as^3*CF^3*ep*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/4 - (787*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/64 - (11*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/32 + (93*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/4 - (28*as^2*CA*CF*ep^3*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/9 - (40*as^2*CF^2*ep^3*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/9 + (28*as^2*CA*CF*ep^4*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/9 - (20*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/9 + (as*CF*ep^5*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/6 - (as*CF*ep^6*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/6 - (524*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/243 - (1480*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/243 - (128*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/27 + (41*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/32 + (25*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 1])/16 + (27*as^3*CA^2*CF*Log[Q2/mu2]^4*PlusD[zb, 1])/16 + (128*as^4*CA^3*CF*Log[Q2/mu2]^4*PlusD[zb, 1])/243 + (27*as^3*CA*CF^2*Log[Q2/mu2]^4*PlusD[zb, 1])/4 + (3586*as^4*CA^2*CF^2*Log[Q2/mu2]^4*PlusD[zb, 1])/243 + (27*as^3*CF^3*Log[Q2/mu2]^4*PlusD[zb, 1])/4 - (628*as^4*CA*CF^3*Log[Q2/mu2]^4*PlusD[zb, 1])/27 - (304*as^4*CF^4*Log[Q2/mu2]^4*PlusD[zb, 1])/3 - (8*as^4*CA^3*CF*Log[Q2/mu2]^4*PlusD[zb, 1])/(9*ep^2) - (16*as^4*CA^2*CF^2*Log[Q2/mu2]^4*PlusD[zb, 1])/(3*ep^2) - (32*as^4*CA*CF^3*Log[Q2/mu2]^4*PlusD[zb, 1])/(3*ep^2) - (64*as^4*CF^4*Log[Q2/mu2]^4*PlusD[zb, 1])/(9*ep^2) + (10*as^4*CA^3*CF*Log[Q2/mu2]^4*PlusD[zb, 1])/(3*ep) + (64*as^4*CA^2*CF^2*Log[Q2/mu2]^4*PlusD[zb, 1])/(9*ep) - (104*as^4*CA*CF^3*Log[Q2/mu2]^4*PlusD[zb, 1])/(9*ep) - (224*as^4*CF^4*Log[Q2/mu2]^4*PlusD[zb, 1])/(9*ep) - (207*as^3*CA^2*CF*ep*Log[Q2/mu2]^4*PlusD[zb, 1])/64 + (9*as^3*CA*CF^2*ep*Log[Q2/mu2]^4*PlusD[zb, 1])/32 + (27*as^3*CF^3*ep*Log[Q2/mu2]^4*PlusD[zb, 1])/2 - (4*as^2*CA*CF*ep^2*Log[Q2/mu2]^4*PlusD[zb, 1])/3 - (51*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^4*PlusD[zb, 1])/32 - (8*as^2*CF^2*ep^2*Log[Q2/mu2]^4*PlusD[zb, 1])/3 + (141*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^4*PlusD[zb, 1])/32 + (783*as^3*CF^3*ep^2*Log[Q2/mu2]^4*PlusD[zb, 1])/16 + (4*as^2*CA*CF*ep^3*Log[Q2/mu2]^4*PlusD[zb, 1])/3 - (4*as^2*CF^2*ep^3*Log[Q2/mu2]^4*PlusD[zb, 1])/3 + (as*CF*ep^4*Log[Q2/mu2]^4*PlusD[zb, 1])/6 - (20*as^2*CF^2*ep^4*Log[Q2/mu2]^4*PlusD[zb, 1])/3 - (as*CF*ep^5*Log[Q2/mu2]^4*PlusD[zb, 1])/6 + (104*as^4*CA^2*CF*nf*Log[Q2/mu2]^4*PlusD[zb, 1])/243 - (908*as^4*CA*CF^2*nf*Log[Q2/mu2]^4*PlusD[zb, 1])/243 - (248*as^4*CF^3*nf*Log[Q2/mu2]^4*PlusD[zb, 1])/27 - (4*as^4*CA^2*CF*nf*Log[Q2/mu2]^4*PlusD[zb, 1])/(9*ep) - (16*as^4*CA*CF^2*nf*Log[Q2/mu2]^4*PlusD[zb, 1])/(9*ep) - (16*as^4*CF^3*nf*Log[Q2/mu2]^4*PlusD[zb, 1])/(9*ep) + (9*as^3*CA*CF*ep*nf*Log[Q2/mu2]^4*PlusD[zb, 1])/32 + (9*as^3*CF^2*ep*nf*Log[Q2/mu2]^4*PlusD[zb, 1])/16 + (3*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^4*PlusD[zb, 1])/16 + (33*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^4*PlusD[zb, 1])/16 - (16*as^4*CA*CF*nf^2*Log[Q2/mu2]^4*PlusD[zb, 1])/243 - (32*as^4*CF^2*nf^2*Log[Q2/mu2]^4*PlusD[zb, 1])/243 + (10*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 1])/3 + (136*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 1])/9 + 24*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 1] + (128*as^4*CF^4*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 1])/9 - (63*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 1])/16 - (369*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 1])/32 - (153*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 1])/16 + (14*as^2*CA*CF*ep^4*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 1])/9 + (20*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 1])/9 - (as*CF*ep^6*Pi^2*Log[Q2/mu2]^4*PlusD[zb, 1])/24 - (8*as^4*CA^3*CF*Log[Q2/mu2]^5*PlusD[zb, 1])/3 - (256*as^4*CA^2*CF^2*Log[Q2/mu2]^5*PlusD[zb, 1])/45 + (416*as^4*CA*CF^3*Log[Q2/mu2]^5*PlusD[zb, 1])/45 + (896*as^4*CF^4*Log[Q2/mu2]^5*PlusD[zb, 1])/45 + (32*as^4*CA^3*CF*Log[Q2/mu2]^5*PlusD[zb, 1])/(45*ep) + (64*as^4*CA^2*CF^2*Log[Q2/mu2]^5*PlusD[zb, 1])/(15*ep) + (128*as^4*CA*CF^3*Log[Q2/mu2]^5*PlusD[zb, 1])/(15*ep) + (256*as^4*CF^4*Log[Q2/mu2]^5*PlusD[zb, 1])/(45*ep) - (81*as^3*CA^2*CF*ep*Log[Q2/mu2]^5*PlusD[zb, 1])/80 - (81*as^3*CA*CF^2*ep*Log[Q2/mu2]^5*PlusD[zb, 1])/20 - (81*as^3*CF^3*ep*Log[Q2/mu2]^5*PlusD[zb, 1])/20 + (621*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^5*PlusD[zb, 1])/320 - (27*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^5*PlusD[zb, 1])/160 - (81*as^3*CF^3*ep^2*Log[Q2/mu2]^5*PlusD[zb, 1])/10 + (8*as^2*CA*CF*ep^3*Log[Q2/mu2]^5*PlusD[zb, 1])/15 + (16*as^2*CF^2*ep^3*Log[Q2/mu2]^5*PlusD[zb, 1])/15 - (8*as^2*CA*CF*ep^4*Log[Q2/mu2]^5*PlusD[zb, 1])/15 + (8*as^2*CF^2*ep^4*Log[Q2/mu2]^5*PlusD[zb, 1])/15 - (as*CF*ep^5*Log[Q2/mu2]^5*PlusD[zb, 1])/30 + (as*CF*ep^6*Log[Q2/mu2]^5*PlusD[zb, 1])/30 + (16*as^4*CA^2*CF*nf*Log[Q2/mu2]^5*PlusD[zb, 1])/45 + (64*as^4*CA*CF^2*nf*Log[Q2/mu2]^5*PlusD[zb, 1])/45 + (64*as^4*CF^3*nf*Log[Q2/mu2]^5*PlusD[zb, 1])/45 - (27*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^5*PlusD[zb, 1])/160 - (27*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^5*PlusD[zb, 1])/80 - (64*as^4*CA^3*CF*Log[Q2/mu2]^6*PlusD[zb, 1])/135 - (128*as^4*CA^2*CF^2*Log[Q2/mu2]^6*PlusD[zb, 1])/45 - (256*as^4*CA*CF^3*Log[Q2/mu2]^6*PlusD[zb, 1])/45 - (512*as^4*CF^4*Log[Q2/mu2]^6*PlusD[zb, 1])/135 + (81*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^6*PlusD[zb, 1])/160 + (81*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^6*PlusD[zb, 1])/40 + (81*as^3*CF^3*ep^2*Log[Q2/mu2]^6*PlusD[zb, 1])/40 - (8*as^2*CA*CF*ep^4*Log[Q2/mu2]^6*PlusD[zb, 1])/45 - (16*as^2*CF^2*ep^4*Log[Q2/mu2]^6*PlusD[zb, 1])/45 + (as*CF*ep^6*Log[Q2/mu2]^6*PlusD[zb, 1])/180 - 4*as^2*CA*CF*PlusD[zb, 2] + (185*as^3*CA^2*CF*PlusD[zb, 2])/72 + (254735*as^4*CA^3*CF*PlusD[zb, 2])/17496 + 2*as^2*CF^2*PlusD[zb, 2] - (323*as^3*CA*CF^2*PlusD[zb, 2])/216 - (7788647*as^4*CA^2*CF^2*PlusD[zb, 2])/69984 - (281*as^3*CF^3*PlusD[zb, 2])/8 - (961531*as^4*CA*CF^3*PlusD[zb, 2])/7776 + (5881*as^4*CF^4*PlusD[zb, 2])/24 + (as^4*CA^3*CF*PlusD[zb, 2])/(3*ep^5) + (3*as^4*CA^2*CF^2*PlusD[zb, 2])/(2*ep^5) + (2*as^4*CA*CF^3*PlusD[zb, 2])/ep^5 + (2*as^4*CF^4*PlusD[zb, 2])/(3*ep^5) - (5*as^4*CA^3*CF*PlusD[zb, 2])/(4*ep^4) - (37*as^4*CA^2*CF^2*PlusD[zb, 2])/(24*ep^4) + (37*as^4*CA*CF^3*PlusD[zb, 2])/(12*ep^4) + (7*as^4*CF^4*PlusD[zb, 2])/(3*ep^4) - (3*as^3*CA^2*CF*PlusD[zb, 2])/(2*ep^3) - (16*as^4*CA^3*CF*PlusD[zb, 2])/(81*ep^3) - (4*as^3*CA*CF^2*PlusD[zb, 2])/ep^3 - (3953*as^4*CA^2*CF^2*PlusD[zb, 2])/(1296*ep^3) - (2*as^3*CF^3*PlusD[zb, 2])/ep^3 + (679*as^4*CA*CF^3*PlusD[zb, 2])/(72*ep^3) + (19*as^4*CF^4*PlusD[zb, 2])/(2*ep^3) + (23*as^3*CA^2*CF*PlusD[zb, 2])/(8*ep^2) + (863*as^4*CA^3*CF*PlusD[zb, 2])/(972*ep^2) - (13*as^3*CA*CF^2*PlusD[zb, 2])/(12*ep^2) - (7639*as^4*CA^2*CF^2*PlusD[zb, 2])/(486*ep^2) - (4*as^3*CF^3*PlusD[zb, 2])/ep^2 + (2465*as^4*CA*CF^3*PlusD[zb, 2])/(216*ep^2) + (235*as^4*CF^4*PlusD[zb, 2])/(8*ep^2) + (4*as^2*CA*CF*PlusD[zb, 2])/ep + (17*as^3*CA^2*CF*PlusD[zb, 2])/(12*ep) + (1355*as^4*CA^3*CF*PlusD[zb, 2])/(324*ep) + (4*as^2*CF^2*PlusD[zb, 2])/ep - (227*as^3*CA*CF^2*PlusD[zb, 2])/(36*ep) - (29843*as^4*CA^2*CF^2*PlusD[zb, 2])/(648*ep) - (29*as^3*CF^3*PlusD[zb, 2])/(2*ep) - (6205*as^4*CA*CF^3*PlusD[zb, 2])/(1296*ep) + (175*as^4*CF^4*PlusD[zb, 2])/(2*ep) - 4*as*CF*ep*PlusD[zb, 2] + (563*as^3*CA^2*CF*ep*PlusD[zb, 2])/108 + 10*as^2*CF^2*ep*PlusD[zb, 2] + (22927*as^3*CA*CF^2*ep*PlusD[zb, 2])/1296 - (1413*as^3*CF^3*ep*PlusD[zb, 2])/16 + 4*as*CF*ep^2*PlusD[zb, 2] + (1697*as^3*CA^2*CF*ep^2*PlusD[zb, 2])/162 + 16*as^2*CF^2*ep^2*PlusD[zb, 2] + (743191*as^3*CA*CF^2*ep^2*PlusD[zb, 2])/7776 - (6767*as^3*CF^3*ep^2*PlusD[zb, 2])/32 + 32*as^2*CF^2*ep^3*PlusD[zb, 2] + 64*as^2*CF^2*ep^4*PlusD[zb, 2] - (as^3*CA*CF*nf*PlusD[zb, 2])/9 - (24767*as^4*CA^2*CF*nf*PlusD[zb, 2])/8748 - (269*as^3*CF^2*nf*PlusD[zb, 2])/108 + (69545*as^4*CA*CF^2*nf*PlusD[zb, 2])/34992 + (105385*as^4*CF^3*nf*PlusD[zb, 2])/1944 + (as^4*CA^2*CF*nf*PlusD[zb, 2])/(6*ep^4) + (5*as^4*CA*CF^2*nf*PlusD[zb, 2])/(12*ep^4) + (as^4*CF^3*nf*PlusD[zb, 2])/(6*ep^4) - (13*as^4*CA^2*CF*nf*PlusD[zb, 2])/(81*ep^3) + (659*as^4*CA*CF^2*nf*PlusD[zb, 2])/(648*ep^3) + (31*as^4*CF^3*nf*PlusD[zb, 2])/(36*ep^3) - (as^3*CA*CF*nf*PlusD[zb, 2])/(4*ep^2) - (365*as^4*CA^2*CF*nf*PlusD[zb, 2])/(486*ep^2) - (as^3*CF^2*nf*PlusD[zb, 2])/(6*ep^2) + (2695*as^4*CA*CF^2*nf*PlusD[zb, 2])/(972*ep^2) + (437*as^4*CF^3*nf*PlusD[zb, 2])/(108*ep^2) - (as^3*CA*CF*nf*PlusD[zb, 2])/(6*ep) - (421*as^4*CA^2*CF*nf*PlusD[zb, 2])/(243*ep) - (11*as^3*CF^2*nf*PlusD[zb, 2])/(18*ep) + (4807*as^4*CA*CF^2*nf*PlusD[zb, 2])/(972*ep) + (5005*as^4*CF^3*nf*PlusD[zb, 2])/(324*ep) - (2*as^3*CA*CF*ep*nf*PlusD[zb, 2])/27 - (5423*as^3*CF^2*ep*nf*PlusD[zb, 2])/648 - (4*as^3*CA*CF*ep^2*nf*PlusD[zb, 2])/81 - (104879*as^3*CF^2*ep^2*nf*PlusD[zb, 2])/3888 + (28*as^4*CA*CF*nf^2*PlusD[zb, 2])/2187 + (4982*as^4*CF^2*nf^2*PlusD[zb, 2])/2187 + (2*as^4*CA*CF*nf^2*PlusD[zb, 2])/(81*ep^3) + (as^4*CF^2*nf^2*PlusD[zb, 2])/(81*ep^3) + (14*as^4*CA*CF*nf^2*PlusD[zb, 2])/(243*ep^2) + (41*as^4*CF^2*nf^2*PlusD[zb, 2])/(486*ep^2) + (16*as^4*CA*CF*nf^2*PlusD[zb, 2])/(243*ep) + (116*as^4*CF^2*nf^2*PlusD[zb, 2])/(243*ep) - (787*as^3*CA^2*CF*Pi^2*PlusD[zb, 2])/96 - (28313*as^4*CA^3*CF*Pi^2*PlusD[zb, 2])/2916 + (241*as^3*CA*CF^2*Pi^2*PlusD[zb, 2])/144 + (315955*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 2])/5832 + (31*as^3*CF^3*Pi^2*PlusD[zb, 2])/6 - (11767*as^4*CA*CF^3*Pi^2*PlusD[zb, 2])/648 - (187*as^4*CF^4*Pi^2*PlusD[zb, 2])/4 - (5*as^4*CA^3*CF*Pi^2*PlusD[zb, 2])/(4*ep^3) - (103*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 2])/(24*ep^3) - (55*as^4*CA*CF^3*Pi^2*PlusD[zb, 2])/(12*ep^3) - (4*as^4*CF^4*Pi^2*PlusD[zb, 2])/(3*ep^3) + (923*as^4*CA^3*CF*Pi^2*PlusD[zb, 2])/(162*ep^2) + (7661*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 2])/(1296*ep^2) - (457*as^4*CA*CF^3*Pi^2*PlusD[zb, 2])/(72*ep^2) - (25*as^4*CF^4*Pi^2*PlusD[zb, 2])/(6*ep^2) + (7*as^3*CA^2*CF*Pi^2*PlusD[zb, 2])/(2*ep) - (157*as^4*CA^3*CF*Pi^2*PlusD[zb, 2])/(243*ep) + (83*as^3*CA*CF^2*Pi^2*PlusD[zb, 2])/(12*ep) + (47299*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 2])/(3888*ep) + (17*as^3*CF^3*Pi^2*PlusD[zb, 2])/(6*ep) - (4133*as^4*CA*CF^3*Pi^2*PlusD[zb, 2])/(216*ep) - (49*as^4*CF^4*Pi^2*PlusD[zb, 2])/(3*ep) - (14*as^2*CA*CF*ep*Pi^2*PlusD[zb, 2])/3 - (697*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 2])/144 - (10*as^2*CF^2*ep*Pi^2*PlusD[zb, 2])/3 + (4379*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 2])/432 + (149*as^3*CF^3*ep*Pi^2*PlusD[zb, 2])/8 + (14*as^2*CA*CF*ep^2*Pi^2*PlusD[zb, 2])/3 - (7801*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 2])/864 - (5*as^2*CF^2*ep^2*Pi^2*PlusD[zb, 2])/3 - (1861*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 2])/2592 + (4105*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 2])/96 + as*CF*ep^3*Pi^2*PlusD[zb, 2] - (25*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 2])/3 - as*CF*ep^4*Pi^2*PlusD[zb, 2] - (40*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 2])/3 + (41*as^3*CA*CF*nf*Pi^2*PlusD[zb, 2])/48 + (7627*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 2])/1458 + (25*as^3*CF^2*nf*Pi^2*PlusD[zb, 2])/72 - (25601*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 2])/2916 - (1613*as^4*CF^3*nf*Pi^2*PlusD[zb, 2])/162 - (131*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 2])/(162*ep^2) - (241*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 2])/(162*ep^2) - (4*as^4*CF^3*nf*Pi^2*PlusD[zb, 2])/(9*ep^2) + (331*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 2])/(243*ep) - (838*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 2])/(243*ep) - (59*as^4*CF^3*nf*Pi^2*PlusD[zb, 2])/(27*ep) + (41*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 2])/72 + (275*as^3*CF^2*ep*nf*Pi^2*PlusD[zb, 2])/216 + (17*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 2])/27 + (6725*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 2])/1296 - (98*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 2])/243 - (82*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 2])/243 - (14*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 2])/(81*ep) - (4*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 2])/(81*ep) + (191*as^4*CA^3*CF*Pi^4*PlusD[zb, 2])/120 - (21299*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 2])/4320 + (25069*as^4*CA*CF^3*Pi^4*PlusD[zb, 2])/6480 + (91*as^4*CF^4*Pi^4*PlusD[zb, 2])/45 - (3727*as^4*CA^3*CF*Pi^4*PlusD[zb, 2])/(3240*ep) + (1159*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 2])/(1296*ep) + (1171*as^4*CA*CF^3*Pi^4*PlusD[zb, 2])/(360*ep) + (17*as^4*CF^4*Pi^4*PlusD[zb, 2])/(18*ep) + (209*as^3*CA^2*CF*ep*Pi^4*PlusD[zb, 2])/192 - (1891*as^3*CA*CF^2*ep*Pi^4*PlusD[zb, 2])/720 - (953*as^3*CF^3*ep*Pi^4*PlusD[zb, 2])/720 + (11*as^3*CA^2*CF*ep^2*Pi^4*PlusD[zb, 2])/256 - (19573*as^3*CA*CF^2*ep^2*Pi^4*PlusD[zb, 2])/17280 - (143*as^3*CF^3*ep^2*Pi^4*PlusD[zb, 2])/90 - (7*as^2*CA*CF*ep^3*Pi^4*PlusD[zb, 2])/30 + (67*as^2*CF^2*ep^3*Pi^4*PlusD[zb, 2])/90 + (7*as^2*CA*CF*ep^4*Pi^4*PlusD[zb, 2])/30 + (67*as^2*CF^2*ep^4*Pi^4*PlusD[zb, 2])/180 + (as*CF*ep^5*Pi^4*PlusD[zb, 2])/24 - (as*CF*ep^6*Pi^4*PlusD[zb, 2])/24 - (71*as^4*CA^2*CF*nf*Pi^4*PlusD[zb, 2])/810 + (3497*as^4*CA*CF^2*nf*Pi^4*PlusD[zb, 2])/3240 + (491*as^4*CF^3*nf*Pi^4*PlusD[zb, 2])/1620 - (79*as^3*CA*CF*ep^2*nf*Pi^4*PlusD[zb, 2])/384 - (961*as^3*CF^2*ep^2*nf*Pi^4*PlusD[zb, 2])/8640 - 8*as^2*CA*CF*Log[Q2/mu2]*PlusD[zb, 2] - (17*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 2])/4 - (1355*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 2])/81 - 8*as^2*CF^2*Log[Q2/mu2]*PlusD[zb, 2] + (227*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 2])/12 + (29843*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 2])/162 + (87*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 2])/2 + (6205*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 2])/324 - 350*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 2] - (4*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 2])/(3*ep^4) - (6*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 2])/ep^4 - (8*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 2])/ep^4 - (8*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 2])/(3*ep^4) + (5*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 2])/ep^3 + (37*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 2])/(6*ep^3) - (37*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 2])/(3*ep^3) - (28*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 2])/(3*ep^3) + (9*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 2])/(2*ep^2) + (64*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 2])/(81*ep^2) + (12*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 2])/ep^2 + (3953*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 2])/(324*ep^2) + (6*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 2])/ep^2 - (679*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 2])/(18*ep^2) - (38*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 2])/ep^2 - (69*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 2])/(8*ep) - (863*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 2])/(243*ep) + (13*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 2])/(4*ep) + (15278*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 2])/(243*ep) + (12*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 2])/ep - (2465*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 2])/(54*ep) - (235*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 2])/(2*ep) + 8*as^2*CA*CF*ep*Log[Q2/mu2]*PlusD[zb, 2] - (185*as^3*CA^2*CF*ep*Log[Q2/mu2]*PlusD[zb, 2])/24 - 4*as^2*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 2] + (323*as^3*CA*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 2])/72 + (843*as^3*CF^3*ep*Log[Q2/mu2]*PlusD[zb, 2])/8 + 4*as*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 2] - (563*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 2])/36 - 20*as^2*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 2] - (22927*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 2])/432 + (4239*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 2])/16 - 4*as*CF*ep^3*Log[Q2/mu2]*PlusD[zb, 2] - 32*as^2*CF^2*ep^3*Log[Q2/mu2]*PlusD[zb, 2] - 64*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 2] + (as^3*CA*CF*nf*Log[Q2/mu2]*PlusD[zb, 2])/2 + (1684*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 2])/243 + (11*as^3*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 2])/6 - (4807*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 2])/243 - (5005*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 2])/81 - (2*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 2])/(3*ep^3) - (5*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 2])/(3*ep^3) - (2*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 2])/(3*ep^3) + (52*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 2])/(81*ep^2) - (659*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 2])/(162*ep^2) - (31*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 2])/(9*ep^2) + (3*as^3*CA*CF*nf*Log[Q2/mu2]*PlusD[zb, 2])/(4*ep) + (730*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 2])/(243*ep) + (as^3*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 2])/(2*ep) - (2695*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 2])/(243*ep) - (437*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 2])/(27*ep) + (as^3*CA*CF*ep*nf*Log[Q2/mu2]*PlusD[zb, 2])/3 + (269*as^3*CF^2*ep*nf*Log[Q2/mu2]*PlusD[zb, 2])/36 + (2*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 2])/9 + (5423*as^3*CF^2*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 2])/216 - (64*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 2])/243 - (464*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 2])/243 - (8*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 2])/(81*ep^2) - (4*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 2])/(81*ep^2) - (56*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 2])/(243*ep) - (82*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 2])/(243*ep) - (21*as^3*CA^2*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/2 + (628*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/243 - (83*as^3*CA*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/4 - (47299*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/972 - (17*as^3*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/2 + (4133*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/54 + (196*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/3 + (5*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/ep^2 + (103*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/(6*ep^2) + (55*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/(3*ep^2) + (16*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/(3*ep^2) - (1846*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/(81*ep) - (7661*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/(324*ep) + (457*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/(18*ep) + (50*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/(3*ep) + (787*as^3*CA^2*CF*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/32 - (241*as^3*CA*CF^2*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/48 - (31*as^3*CF^3*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/2 + (28*as^2*CA*CF*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/3 + (697*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/48 + (20*as^2*CF^2*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/3 - (4379*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/144 - (447*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/8 - (28*as^2*CA*CF*ep^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/3 + (10*as^2*CF^2*ep^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/3 - as*CF*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 2] + (50*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/3 + as*CF*ep^5*Pi^2*Log[Q2/mu2]*PlusD[zb, 2] - (1324*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/243 + (3352*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/243 + (236*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/27 + (262*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/(81*ep) + (482*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/(81*ep) + (16*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/(9*ep) - (41*as^3*CA*CF*ep*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/16 - (25*as^3*CF^2*ep*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/24 - (41*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/24 - (275*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/72 + (56*as^4*CA*CF*nf^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/81 + (16*as^4*CF^2*nf^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 2])/81 + (3727*as^4*CA^3*CF*Pi^4*Log[Q2/mu2]*PlusD[zb, 2])/810 - (1159*as^4*CA^2*CF^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 2])/324 - (1171*as^4*CA*CF^3*Pi^4*Log[Q2/mu2]*PlusD[zb, 2])/90 - (34*as^4*CF^4*Pi^4*Log[Q2/mu2]*PlusD[zb, 2])/9 - (209*as^3*CA^2*CF*ep^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 2])/64 + (1891*as^3*CA*CF^2*ep^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 2])/240 + (953*as^3*CF^3*ep^2*Pi^4*Log[Q2/mu2]*PlusD[zb, 2])/240 + (7*as^2*CA*CF*ep^4*Pi^4*Log[Q2/mu2]*PlusD[zb, 2])/15 - (67*as^2*CF^2*ep^4*Pi^4*Log[Q2/mu2]*PlusD[zb, 2])/45 - (as*CF*ep^6*Pi^4*Log[Q2/mu2]*PlusD[zb, 2])/24 + (207*as^3*CA^2*CF*Log[Q2/mu2]^2*PlusD[zb, 2])/16 + (1726*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 2])/243 - (39*as^3*CA*CF^2*Log[Q2/mu2]^2*PlusD[zb, 2])/8 - (30556*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 2])/243 - 18*as^3*CF^3*Log[Q2/mu2]^2*PlusD[zb, 2] + (2465*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 2])/27 + 235*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 2] + (8*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 2])/(3*ep^3) + (12*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 2])/ep^3 + (16*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 2])/ep^3 + (16*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 2])/(3*ep^3) - (10*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 2])/ep^2 - (37*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 2])/(3*ep^2) + (74*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 2])/(3*ep^2) + (56*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 2])/(3*ep^2) - (27*as^3*CA^2*CF*Log[Q2/mu2]^2*PlusD[zb, 2])/(4*ep) - (128*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 2])/(81*ep) - (18*as^3*CA*CF^2*Log[Q2/mu2]^2*PlusD[zb, 2])/ep - (3953*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 2])/(162*ep) - (9*as^3*CF^3*Log[Q2/mu2]^2*PlusD[zb, 2])/ep + (679*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 2])/(9*ep) + (76*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 2])/ep + 8*as^2*CA*CF*ep*Log[Q2/mu2]^2*PlusD[zb, 2] + (51*as^3*CA^2*CF*ep*Log[Q2/mu2]^2*PlusD[zb, 2])/8 + 8*as^2*CF^2*ep*Log[Q2/mu2]^2*PlusD[zb, 2] - (227*as^3*CA*CF^2*ep*Log[Q2/mu2]^2*PlusD[zb, 2])/8 - (261*as^3*CF^3*ep*Log[Q2/mu2]^2*PlusD[zb, 2])/4 - 8*as^2*CA*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 2] + (185*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 2])/16 + 4*as^2*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 2] - (323*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 2])/48 - (2529*as^3*CF^3*ep^2*Log[Q2/mu2]^2*PlusD[zb, 2])/16 - 2*as*CF*ep^3*Log[Q2/mu2]^2*PlusD[zb, 2] + 20*as^2*CF^2*ep^3*Log[Q2/mu2]^2*PlusD[zb, 2] + 2*as*CF*ep^4*Log[Q2/mu2]^2*PlusD[zb, 2] + 32*as^2*CF^2*ep^4*Log[Q2/mu2]^2*PlusD[zb, 2] - (9*as^3*CA*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/8 - (1460*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/243 - (3*as^3*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/4 + (5390*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/243 + (874*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/27 + (4*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/(3*ep^2) + (10*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/(3*ep^2) + (4*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/(3*ep^2) - (104*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/(81*ep) + (659*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/(81*ep) + (62*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/(9*ep) - (3*as^3*CA*CF*ep*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/4 - (11*as^3*CF^2*ep*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/4 - (as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/2 - (269*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 2])/24 + (112*as^4*CA*CF*nf^2*Log[Q2/mu2]^2*PlusD[zb, 2])/243 + (164*as^4*CF^2*nf^2*Log[Q2/mu2]^2*PlusD[zb, 2])/243 + (16*as^4*CA*CF*nf^2*Log[Q2/mu2]^2*PlusD[zb, 2])/(81*ep) + (8*as^4*CF^2*nf^2*Log[Q2/mu2]^2*PlusD[zb, 2])/(81*ep) + (3692*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/81 + (7661*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/162 - (457*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/9 - (100*as^4*CF^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/3 - (10*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/ep - (103*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/(3*ep) - (110*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/(3*ep) - (32*as^4*CF^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/(3*ep) + (63*as^3*CA^2*CF*ep*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/4 + (249*as^3*CA*CF^2*ep*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/8 + (51*as^3*CF^3*ep*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/4 - (2361*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/64 + (241*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/32 + (93*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/4 - (28*as^2*CA*CF*ep^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/3 - (20*as^2*CF^2*ep^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/3 + (28*as^2*CA*CF*ep^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/3 - (10*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/3 + (as*CF*ep^5*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/2 - (as*CF*ep^6*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/2 - (524*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/81 - (964*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/81 - (32*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/9 + (123*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/32 + (25*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 2])/16 + (27*as^3*CA^2*CF*Log[Q2/mu2]^3*PlusD[zb, 2])/4 + (512*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 2])/243 + 18*as^3*CA*CF^2*Log[Q2/mu2]^3*PlusD[zb, 2] + (7906*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 2])/243 + 9*as^3*CF^3*Log[Q2/mu2]^3*PlusD[zb, 2] - (2716*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 2])/27 - (304*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 2])/3 - (32*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 2])/(9*ep^2) - (16*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 2])/ep^2 - (64*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 2])/(3*ep^2) - (64*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 2])/(9*ep^2) + (40*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 2])/(3*ep) + (148*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 2])/(9*ep) - (296*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 2])/(9*ep) - (224*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 2])/(9*ep) - (207*as^3*CA^2*CF*ep*Log[Q2/mu2]^3*PlusD[zb, 2])/16 + (39*as^3*CA*CF^2*ep*Log[Q2/mu2]^3*PlusD[zb, 2])/8 + 18*as^3*CF^3*ep*Log[Q2/mu2]^3*PlusD[zb, 2] - (16*as^2*CA*CF*ep^2*Log[Q2/mu2]^3*PlusD[zb, 2])/3 - (51*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^3*PlusD[zb, 2])/8 - (16*as^2*CF^2*ep^2*Log[Q2/mu2]^3*PlusD[zb, 2])/3 + (227*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^3*PlusD[zb, 2])/8 + (261*as^3*CF^3*ep^2*Log[Q2/mu2]^3*PlusD[zb, 2])/4 + (16*as^2*CA*CF*ep^3*Log[Q2/mu2]^3*PlusD[zb, 2])/3 - (8*as^2*CF^2*ep^3*Log[Q2/mu2]^3*PlusD[zb, 2])/3 + (2*as*CF*ep^4*Log[Q2/mu2]^3*PlusD[zb, 2])/3 - (40*as^2*CF^2*ep^4*Log[Q2/mu2]^3*PlusD[zb, 2])/3 - (2*as*CF*ep^5*Log[Q2/mu2]^3*PlusD[zb, 2])/3 + (416*as^4*CA^2*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 2])/243 - (2636*as^4*CA*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 2])/243 - (248*as^4*CF^3*nf*Log[Q2/mu2]^3*PlusD[zb, 2])/27 - (16*as^4*CA^2*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 2])/(9*ep) - (40*as^4*CA*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 2])/(9*ep) - (16*as^4*CF^3*nf*Log[Q2/mu2]^3*PlusD[zb, 2])/(9*ep) + (9*as^3*CA*CF*ep*nf*Log[Q2/mu2]^3*PlusD[zb, 2])/8 + (3*as^3*CF^2*ep*nf*Log[Q2/mu2]^3*PlusD[zb, 2])/4 + (3*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^3*PlusD[zb, 2])/4 + (11*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^3*PlusD[zb, 2])/4 - (64*as^4*CA*CF*nf^2*Log[Q2/mu2]^3*PlusD[zb, 2])/243 - (32*as^4*CF^2*nf^2*Log[Q2/mu2]^3*PlusD[zb, 2])/243 + (40*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 2])/3 + (412*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 2])/9 + (440*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 2])/9 + (128*as^4*CF^4*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 2])/9 - (63*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 2])/4 - (249*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 2])/8 - (51*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 2])/4 + (56*as^2*CA*CF*ep^4*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 2])/9 + (40*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 2])/9 - (as*CF*ep^6*Pi^2*Log[Q2/mu2]^3*PlusD[zb, 2])/6 - (40*as^4*CA^3*CF*Log[Q2/mu2]^4*PlusD[zb, 2])/3 - (148*as^4*CA^2*CF^2*Log[Q2/mu2]^4*PlusD[zb, 2])/9 + (296*as^4*CA*CF^3*Log[Q2/mu2]^4*PlusD[zb, 2])/9 + (224*as^4*CF^4*Log[Q2/mu2]^4*PlusD[zb, 2])/9 + (32*as^4*CA^3*CF*Log[Q2/mu2]^4*PlusD[zb, 2])/(9*ep) + (16*as^4*CA^2*CF^2*Log[Q2/mu2]^4*PlusD[zb, 2])/ep + (64*as^4*CA*CF^3*Log[Q2/mu2]^4*PlusD[zb, 2])/(3*ep) + (64*as^4*CF^4*Log[Q2/mu2]^4*PlusD[zb, 2])/(9*ep) - (81*as^3*CA^2*CF*ep*Log[Q2/mu2]^4*PlusD[zb, 2])/16 - (27*as^3*CA*CF^2*ep*Log[Q2/mu2]^4*PlusD[zb, 2])/2 - (27*as^3*CF^3*ep*Log[Q2/mu2]^4*PlusD[zb, 2])/4 + (621*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^4*PlusD[zb, 2])/64 - (117*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^4*PlusD[zb, 2])/32 - (27*as^3*CF^3*ep^2*Log[Q2/mu2]^4*PlusD[zb, 2])/2 + (8*as^2*CA*CF*ep^3*Log[Q2/mu2]^4*PlusD[zb, 2])/3 + (8*as^2*CF^2*ep^3*Log[Q2/mu2]^4*PlusD[zb, 2])/3 - (8*as^2*CA*CF*ep^4*Log[Q2/mu2]^4*PlusD[zb, 2])/3 + (4*as^2*CF^2*ep^4*Log[Q2/mu2]^4*PlusD[zb, 2])/3 - (as*CF*ep^5*Log[Q2/mu2]^4*PlusD[zb, 2])/6 + (as*CF*ep^6*Log[Q2/mu2]^4*PlusD[zb, 2])/6 + (16*as^4*CA^2*CF*nf*Log[Q2/mu2]^4*PlusD[zb, 2])/9 + (40*as^4*CA*CF^2*nf*Log[Q2/mu2]^4*PlusD[zb, 2])/9 + (16*as^4*CF^3*nf*Log[Q2/mu2]^4*PlusD[zb, 2])/9 - (27*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^4*PlusD[zb, 2])/32 - (9*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^4*PlusD[zb, 2])/16 - (128*as^4*CA^3*CF*Log[Q2/mu2]^5*PlusD[zb, 2])/45 - (64*as^4*CA^2*CF^2*Log[Q2/mu2]^5*PlusD[zb, 2])/5 - (256*as^4*CA*CF^3*Log[Q2/mu2]^5*PlusD[zb, 2])/15 - (256*as^4*CF^4*Log[Q2/mu2]^5*PlusD[zb, 2])/45 + (243*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^5*PlusD[zb, 2])/80 + (81*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^5*PlusD[zb, 2])/10 + (81*as^3*CF^3*ep^2*Log[Q2/mu2]^5*PlusD[zb, 2])/20 - (16*as^2*CA*CF*ep^4*Log[Q2/mu2]^5*PlusD[zb, 2])/15 - (16*as^2*CF^2*ep^4*Log[Q2/mu2]^5*PlusD[zb, 2])/15 + (as*CF*ep^6*Log[Q2/mu2]^5*PlusD[zb, 2])/30 - (16*as^2*CA*CF*PlusD[zb, 3])/3 - (17*as^3*CA^2*CF*PlusD[zb, 3])/6 - (2710*as^4*CA^3*CF*PlusD[zb, 3])/243 - (8*as^2*CF^2*PlusD[zb, 3])/3 + (587*as^3*CA*CF^2*PlusD[zb, 3])/54 + (159683*as^4*CA^2*CF^2*PlusD[zb, 3])/1944 + (29*as^3*CF^3*PlusD[zb, 3])/3 - (13531*as^4*CA*CF^3*PlusD[zb, 3])/243 - (175*as^4*CF^4*PlusD[zb, 3])/3 - (8*as^4*CA^3*CF*PlusD[zb, 3])/(9*ep^4) - (3*as^4*CA^2*CF^2*PlusD[zb, 3])/ep^4 - (8*as^4*CA*CF^3*PlusD[zb, 3])/(3*ep^4) - (4*as^4*CF^4*PlusD[zb, 3])/(9*ep^4) + (10*as^4*CA^3*CF*PlusD[zb, 3])/(3*ep^3) + (89*as^4*CA^2*CF^2*PlusD[zb, 3])/(36*ep^3) - (85*as^4*CA*CF^3*PlusD[zb, 3])/(18*ep^3) - (14*as^4*CF^4*PlusD[zb, 3])/(9*ep^3) + (3*as^3*CA^2*CF*PlusD[zb, 3])/ep^2 + (128*as^4*CA^3*CF*PlusD[zb, 3])/(243*ep^2) + (16*as^3*CA*CF^2*PlusD[zb, 3])/(3*ep^2) + (8039*as^4*CA^2*CF^2*PlusD[zb, 3])/(1944*ep^2) + (4*as^3*CF^3*PlusD[zb, 3])/(3*ep^2) - (1723*as^4*CA*CF^3*PlusD[zb, 3])/(108*ep^2) - (19*as^4*CF^4*PlusD[zb, 3])/(3*ep^2) - (23*as^3*CA^2*CF*PlusD[zb, 3])/(4*ep) - (1726*as^4*CA^3*CF*PlusD[zb, 3])/(729*ep) + (37*as^3*CA*CF^2*PlusD[zb, 3])/(18*ep) + (75061*as^4*CA^2*CF^2*PlusD[zb, 3])/(2916*ep) + (8*as^3*CF^3*PlusD[zb, 3])/(3*ep) - (2513*as^4*CA*CF^3*PlusD[zb, 3])/(81*ep) - (235*as^4*CF^4*PlusD[zb, 3])/(12*ep) + (16*as^2*CA*CF*ep*PlusD[zb, 3])/3 - (185*as^3*CA^2*CF*ep*PlusD[zb, 3])/36 - (4*as^2*CF^2*ep*PlusD[zb, 3])/3 + (3779*as^3*CA*CF^2*ep*PlusD[zb, 3])/324 + (281*as^3*CF^3*ep*PlusD[zb, 3])/12 + (8*as*CF*ep^2*PlusD[zb, 3])/3 - (563*as^3*CA^2*CF*ep^2*PlusD[zb, 3])/54 - (20*as^2*CF^2*ep^2*PlusD[zb, 3])/3 + (18545*as^3*CA*CF^2*ep^2*PlusD[zb, 3])/1944 + (471*as^3*CF^3*ep^2*PlusD[zb, 3])/8 - (8*as*CF*ep^3*PlusD[zb, 3])/3 - (32*as^2*CF^2*ep^3*PlusD[zb, 3])/3 - (64*as^2*CF^2*ep^4*PlusD[zb, 3])/3 + (as^3*CA*CF*nf*PlusD[zb, 3])/3 + (3368*as^4*CA^2*CF*nf*PlusD[zb, 3])/729 + (11*as^3*CF^2*nf*PlusD[zb, 3])/27 - (34541*as^4*CA*CF^2*nf*PlusD[zb, 3])/2916 - (5005*as^4*CF^3*nf*PlusD[zb, 3])/486 - (4*as^4*CA^2*CF*nf*PlusD[zb, 3])/(9*ep^3) - (13*as^4*CA*CF^2*nf*PlusD[zb, 3])/(18*ep^3) - (as^4*CF^3*nf*PlusD[zb, 3])/(9*ep^3) + (104*as^4*CA^2*CF*nf*PlusD[zb, 3])/(243*ep^2) - (1757*as^4*CA*CF^2*nf*PlusD[zb, 3])/(972*ep^2) - (31*as^4*CF^3*nf*PlusD[zb, 3])/(54*ep^2) + (as^3*CA*CF*nf*PlusD[zb, 3])/(2*ep) + (1460*as^4*CA^2*CF*nf*PlusD[zb, 3])/(729*ep) + (as^3*CF^2*nf*PlusD[zb, 3])/(9*ep) - (3800*as^4*CA*CF^2*nf*PlusD[zb, 3])/(729*ep) - (437*as^4*CF^3*nf*PlusD[zb, 3])/(162*ep) + (2*as^3*CA*CF*ep*nf*PlusD[zb, 3])/9 + (269*as^3*CF^2*ep*nf*PlusD[zb, 3])/162 + (4*as^3*CA*CF*ep^2*nf*PlusD[zb, 3])/27 + (5423*as^3*CF^2*ep^2*nf*PlusD[zb, 3])/972 - (128*as^4*CA*CF*nf^2*PlusD[zb, 3])/729 - (232*as^4*CF^2*nf^2*PlusD[zb, 3])/729 - (16*as^4*CA*CF*nf^2*PlusD[zb, 3])/(243*ep^2) - (2*as^4*CF^2*nf^2*PlusD[zb, 3])/(243*ep^2) - (112*as^4*CA*CF*nf^2*PlusD[zb, 3])/(729*ep) - (41*as^4*CF^2*nf^2*PlusD[zb, 3])/(729*ep) - 7*as^3*CA^2*CF*Pi^2*PlusD[zb, 3] + (1256*as^4*CA^3*CF*Pi^2*PlusD[zb, 3])/729 - (167*as^3*CA*CF^2*Pi^2*PlusD[zb, 3])/18 - (112261*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 3])/5832 - (17*as^3*CF^3*Pi^2*PlusD[zb, 3])/9 + (11027*as^4*CA*CF^3*Pi^2*PlusD[zb, 3])/324 + (98*as^4*CF^4*Pi^2*PlusD[zb, 3])/9 + (10*as^4*CA^3*CF*Pi^2*PlusD[zb, 3])/(3*ep^2) + (311*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 3])/(36*ep^2) + (37*as^4*CA*CF^3*Pi^2*PlusD[zb, 3])/(6*ep^2) + (8*as^4*CF^4*Pi^2*PlusD[zb, 3])/(9*ep^2) - (3692*as^4*CA^3*CF*Pi^2*PlusD[zb, 3])/(243*ep) - (19703*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 3])/(1944*ep) + (1093*as^4*CA*CF^3*Pi^2*PlusD[zb, 3])/(108*ep) + (25*as^4*CF^4*Pi^2*PlusD[zb, 3])/(9*ep) + (787*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 3])/48 - (745*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 3])/216 - (31*as^3*CF^3*ep*Pi^2*PlusD[zb, 3])/9 + (56*as^2*CA*CF*ep^2*Pi^2*PlusD[zb, 3])/9 + (697*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 3])/72 + (20*as^2*CF^2*ep^2*Pi^2*PlusD[zb, 3])/9 - (11939*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 3])/648 - (149*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 3])/12 - (56*as^2*CA*CF*ep^3*Pi^2*PlusD[zb, 3])/9 + (10*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 3])/9 - (2*as*CF*ep^4*Pi^2*PlusD[zb, 3])/3 + (50*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 3])/9 + (2*as*CF*ep^5*Pi^2*PlusD[zb, 3])/3 - (2648*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 3])/729 + (4673*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 3])/729 + (118*as^4*CF^3*nf*Pi^2*PlusD[zb, 3])/81 + (524*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 3])/(243*ep) + (646*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 3])/(243*ep) + (8*as^4*CF^3*nf*Pi^2*PlusD[zb, 3])/(27*ep) - (41*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 3])/24 - (25*as^3*CF^2*ep*nf*Pi^2*PlusD[zb, 3])/108 - (41*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 3])/36 - (275*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 3])/324 + (112*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 3])/243 + (8*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 3])/243 + (3727*as^4*CA^3*CF*Pi^4*PlusD[zb, 3])/1215 - (3643*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 3])/1944 - (2383*as^4*CA*CF^3*Pi^4*PlusD[zb, 3])/540 - (17*as^4*CF^4*Pi^4*PlusD[zb, 3])/27 - (209*as^3*CA^2*CF*ep^2*Pi^4*PlusD[zb, 3])/96 + (3829*as^3*CA*CF^2*ep^2*Pi^4*PlusD[zb, 3])/1080 + (953*as^3*CF^3*ep^2*Pi^4*PlusD[zb, 3])/1080 + (14*as^2*CA*CF*ep^4*Pi^4*PlusD[zb, 3])/45 - (67*as^2*CF^2*ep^4*Pi^4*PlusD[zb, 3])/135 - (as*CF*ep^6*Pi^4*PlusD[zb, 3])/36 + (69*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 3])/4 + (6904*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 3])/729 - (37*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 3])/6 - (75061*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 3])/729 - 8*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 3] + (10052*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 3])/81 + (235*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 3])/3 + (32*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep^3) + (12*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 3])/ep^3 + (32*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 3])/(3*ep^3) + (16*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep^3) - (40*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 3])/(3*ep^2) - (89*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep^2) + (170*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep^2) + (56*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep^2) - (9*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 3])/ep - (512*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 3])/(243*ep) - (16*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 3])/ep - (8039*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 3])/(486*ep) - (4*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 3])/ep + (1723*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 3])/(27*ep) + (76*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 3])/(3*ep) + (32*as^2*CA*CF*ep*Log[Q2/mu2]*PlusD[zb, 3])/3 + (17*as^3*CA^2*CF*ep*Log[Q2/mu2]*PlusD[zb, 3])/2 + (16*as^2*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 3])/3 - (587*as^3*CA*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 3])/18 - 29*as^3*CF^3*ep*Log[Q2/mu2]*PlusD[zb, 3] - (32*as^2*CA*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 3])/3 + (185*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 3])/12 + (8*as^2*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 3])/3 - (3779*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 3])/108 - (281*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 3])/4 - (8*as*CF*ep^3*Log[Q2/mu2]*PlusD[zb, 3])/3 + (40*as^2*CF^2*ep^3*Log[Q2/mu2]*PlusD[zb, 3])/3 + (8*as*CF*ep^4*Log[Q2/mu2]*PlusD[zb, 3])/3 + (64*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 3])/3 - (3*as^3*CA*CF*nf*Log[Q2/mu2]*PlusD[zb, 3])/2 - (5840*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 3])/729 - (as^3*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 3])/3 + (15200*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 3])/729 + (874*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 3])/81 + (16*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep^2) + (26*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep^2) + (4*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep^2) - (416*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 3])/(243*ep) + (1757*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 3])/(243*ep) + (62*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 3])/(27*ep) - as^3*CA*CF*ep*nf*Log[Q2/mu2]*PlusD[zb, 3] - (11*as^3*CF^2*ep*nf*Log[Q2/mu2]*PlusD[zb, 3])/9 - (2*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 3])/3 - (269*as^3*CF^2*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 3])/54 + (448*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 3])/729 + (164*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 3])/729 + (64*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 3])/(243*ep) + (8*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 3])/(243*ep) + (14768*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/243 + (19703*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/486 - (1093*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/27 - (100*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/9 - (40*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/(3*ep) - (311*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep) - (74*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/(3*ep) - (32*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep) + 21*as^3*CA^2*CF*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 3] + (167*as^3*CA*CF^2*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/6 + (17*as^3*CF^3*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/3 - (787*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/16 + (745*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/72 + (31*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/3 - (112*as^2*CA*CF*ep^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/9 - (40*as^2*CF^2*ep^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/9 + (112*as^2*CA*CF*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/9 - (20*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/9 + (2*as*CF*ep^5*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/3 - (2*as*CF*ep^6*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/3 - (2096*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/243 - (2584*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/243 - (32*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/27 + (41*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/8 + (25*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 3])/36 + (27*as^3*CA^2*CF*Log[Q2/mu2]^2*PlusD[zb, 3])/2 + (1024*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 3])/243 + 24*as^3*CA*CF^2*Log[Q2/mu2]^2*PlusD[zb, 3] + (8039*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 3])/243 + 6*as^3*CF^3*Log[Q2/mu2]^2*PlusD[zb, 3] - (3446*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 3])/27 - (152*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 3])/3 - (64*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 3])/(9*ep^2) - (24*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 3])/ep^2 - (64*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 3])/(3*ep^2) - (32*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 3])/(9*ep^2) + (80*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 3])/(3*ep) + (178*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 3])/(9*ep) - (340*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 3])/(9*ep) - (112*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 3])/(9*ep) - (207*as^3*CA^2*CF*ep*Log[Q2/mu2]^2*PlusD[zb, 3])/8 + (37*as^3*CA*CF^2*ep*Log[Q2/mu2]^2*PlusD[zb, 3])/4 + 12*as^3*CF^3*ep*Log[Q2/mu2]^2*PlusD[zb, 3] - (32*as^2*CA*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 3])/3 - (51*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 3])/4 - (16*as^2*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 3])/3 + (587*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 3])/12 + (87*as^3*CF^3*ep^2*Log[Q2/mu2]^2*PlusD[zb, 3])/2 + (32*as^2*CA*CF*ep^3*Log[Q2/mu2]^2*PlusD[zb, 3])/3 - (8*as^2*CF^2*ep^3*Log[Q2/mu2]^2*PlusD[zb, 3])/3 + (4*as*CF*ep^4*Log[Q2/mu2]^2*PlusD[zb, 3])/3 - (40*as^2*CF^2*ep^4*Log[Q2/mu2]^2*PlusD[zb, 3])/3 - (4*as*CF*ep^5*Log[Q2/mu2]^2*PlusD[zb, 3])/3 + (832*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 3])/243 - (3514*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 3])/243 - (124*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 3])/27 - (32*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 3])/(9*ep) - (52*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 3])/(9*ep) - (8*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 3])/(9*ep) + (9*as^3*CA*CF*ep*nf*Log[Q2/mu2]^2*PlusD[zb, 3])/4 + (as^3*CF^2*ep*nf*Log[Q2/mu2]^2*PlusD[zb, 3])/2 + (3*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 3])/2 + (11*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 3])/6 - (128*as^4*CA*CF*nf^2*Log[Q2/mu2]^2*PlusD[zb, 3])/243 - (16*as^4*CF^2*nf^2*Log[Q2/mu2]^2*PlusD[zb, 3])/243 + (80*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 3])/3 + (622*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 3])/9 + (148*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 3])/3 + (64*as^4*CF^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 3])/9 - (63*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 3])/2 - (167*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 3])/4 - (17*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 3])/2 + (112*as^2*CA*CF*ep^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 3])/9 + (40*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 3])/9 - (as*CF*ep^6*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 3])/3 - (320*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 3])/9 - (712*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 3])/27 + (1360*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 3])/27 + (448*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 3])/27 + (256*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 3])/(27*ep) + (32*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 3])/ep + (256*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 3])/(9*ep) + (128*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 3])/(27*ep) - (27*as^3*CA^2*CF*ep*Log[Q2/mu2]^3*PlusD[zb, 3])/2 - 24*as^3*CA*CF^2*ep*Log[Q2/mu2]^3*PlusD[zb, 3] - 6*as^3*CF^3*ep*Log[Q2/mu2]^3*PlusD[zb, 3] + (207*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^3*PlusD[zb, 3])/8 - (37*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^3*PlusD[zb, 3])/4 - 12*as^3*CF^3*ep^2*Log[Q2/mu2]^3*PlusD[zb, 3] + (64*as^2*CA*CF*ep^3*Log[Q2/mu2]^3*PlusD[zb, 3])/9 + (32*as^2*CF^2*ep^3*Log[Q2/mu2]^3*PlusD[zb, 3])/9 - (64*as^2*CA*CF*ep^4*Log[Q2/mu2]^3*PlusD[zb, 3])/9 + (16*as^2*CF^2*ep^4*Log[Q2/mu2]^3*PlusD[zb, 3])/9 - (4*as*CF*ep^5*Log[Q2/mu2]^3*PlusD[zb, 3])/9 + (4*as*CF*ep^6*Log[Q2/mu2]^3*PlusD[zb, 3])/9 + (128*as^4*CA^2*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 3])/27 + (208*as^4*CA*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 3])/27 + (32*as^4*CF^3*nf*Log[Q2/mu2]^3*PlusD[zb, 3])/27 - (9*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^3*PlusD[zb, 3])/4 - (as^3*CF^2*ep^2*nf*Log[Q2/mu2]^3*PlusD[zb, 3])/2 - (256*as^4*CA^3*CF*Log[Q2/mu2]^4*PlusD[zb, 3])/27 - 32*as^4*CA^2*CF^2*Log[Q2/mu2]^4*PlusD[zb, 3] - (256*as^4*CA*CF^3*Log[Q2/mu2]^4*PlusD[zb, 3])/9 - (128*as^4*CF^4*Log[Q2/mu2]^4*PlusD[zb, 3])/27 + (81*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^4*PlusD[zb, 3])/8 + 18*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^4*PlusD[zb, 3] + (9*as^3*CF^3*ep^2*Log[Q2/mu2]^4*PlusD[zb, 3])/2 - (32*as^2*CA*CF*ep^4*Log[Q2/mu2]^4*PlusD[zb, 3])/9 - (16*as^2*CF^2*ep^4*Log[Q2/mu2]^4*PlusD[zb, 3])/9 + (as*CF*ep^6*Log[Q2/mu2]^4*PlusD[zb, 3])/9 + (69*as^3*CA^2*CF*PlusD[zb, 4])/8 + (3452*as^4*CA^3*CF*PlusD[zb, 4])/729 - (85*as^3*CA*CF^2*PlusD[zb, 4])/36 - (180379*as^4*CA^2*CF^2*PlusD[zb, 4])/5832 - (4*as^3*CF^3*PlusD[zb, 4])/3 + (12613*as^4*CA*CF^3*PlusD[zb, 4])/324 + (235*as^4*CF^4*PlusD[zb, 4])/24 + (16*as^4*CA^3*CF*PlusD[zb, 4])/(9*ep^3) + (9*as^4*CA^2*CF^2*PlusD[zb, 4])/(2*ep^3) + (8*as^4*CA*CF^3*PlusD[zb, 4])/(3*ep^3) + (2*as^4*CF^4*PlusD[zb, 4])/(9*ep^3) - (20*as^4*CA^3*CF*PlusD[zb, 4])/(3*ep^2) - (223*as^4*CA^2*CF^2*PlusD[zb, 4])/(72*ep^2) + (181*as^4*CA*CF^3*PlusD[zb, 4])/(36*ep^2) + (7*as^4*CF^4*PlusD[zb, 4])/(9*ep^2) - (9*as^3*CA^2*CF*PlusD[zb, 4])/(2*ep) - (256*as^4*CA^3*CF*PlusD[zb, 4])/(243*ep) - (16*as^3*CA*CF^2*PlusD[zb, 4])/(3*ep) - (15509*as^4*CA^2*CF^2*PlusD[zb, 4])/(3888*ep) - (2*as^3*CF^3*PlusD[zb, 4])/(3*ep) + (3811*as^4*CA*CF^3*PlusD[zb, 4])/(216*ep) + (19*as^4*CF^4*PlusD[zb, 4])/(6*ep) + (16*as^2*CA*CF*ep*PlusD[zb, 4])/3 + (17*as^3*CA^2*CF*ep*PlusD[zb, 4])/4 + (4*as^2*CF^2*ep*PlusD[zb, 4])/3 - (1307*as^3*CA*CF^2*ep*PlusD[zb, 4])/108 - (29*as^3*CF^3*ep*PlusD[zb, 4])/6 - (16*as^2*CA*CF*ep^2*PlusD[zb, 4])/3 + (185*as^3*CA^2*CF*ep^2*PlusD[zb, 4])/24 + (2*as^2*CF^2*ep^2*PlusD[zb, 4])/3 - (10691*as^3*CA*CF^2*ep^2*PlusD[zb, 4])/648 - (281*as^3*CF^3*ep^2*PlusD[zb, 4])/24 - (4*as*CF*ep^3*PlusD[zb, 4])/3 + (10*as^2*CF^2*ep^3*PlusD[zb, 4])/3 + (4*as*CF*ep^4*PlusD[zb, 4])/3 + (16*as^2*CF^2*ep^4*PlusD[zb, 4])/3 - (3*as^3*CA*CF*nf*PlusD[zb, 4])/4 - (2920*as^4*CA^2*CF*nf*PlusD[zb, 4])/729 - (as^3*CF^2*nf*PlusD[zb, 4])/18 + (4933*as^4*CA*CF^2*nf*PlusD[zb, 4])/729 + (437*as^4*CF^3*nf*PlusD[zb, 4])/324 + (8*as^4*CA^2*CF*nf*PlusD[zb, 4])/(9*ep^2) + (35*as^4*CA*CF^2*nf*PlusD[zb, 4])/(36*ep^2) + (as^4*CF^3*nf*PlusD[zb, 4])/(18*ep^2) - (208*as^4*CA^2*CF*nf*PlusD[zb, 4])/(243*ep) + (4655*as^4*CA*CF^2*nf*PlusD[zb, 4])/(1944*ep) + (31*as^4*CF^3*nf*PlusD[zb, 4])/(108*ep) - (as^3*CA*CF*ep*nf*PlusD[zb, 4])/2 - (11*as^3*CF^2*ep*nf*PlusD[zb, 4])/54 - (as^3*CA*CF*ep^2*nf*PlusD[zb, 4])/3 - (269*as^3*CF^2*ep^2*nf*PlusD[zb, 4])/324 + (224*as^4*CA*CF*nf^2*PlusD[zb, 4])/729 + (41*as^4*CF^2*nf^2*PlusD[zb, 4])/1458 + (32*as^4*CA*CF*nf^2*PlusD[zb, 4])/(243*ep) + (as^4*CF^2*nf^2*PlusD[zb, 4])/(243*ep) + (7384*as^4*CA^3*CF*Pi^2*PlusD[zb, 4])/243 + (52373*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 4])/3888 - (2365*as^4*CA*CF^3*Pi^2*PlusD[zb, 4])/216 - (25*as^4*CF^4*Pi^2*PlusD[zb, 4])/18 - (20*as^4*CA^3*CF*Pi^2*PlusD[zb, 4])/(3*ep) - (937*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 4])/(72*ep) - (223*as^4*CA*CF^3*Pi^2*PlusD[zb, 4])/(36*ep) - (4*as^4*CF^4*Pi^2*PlusD[zb, 4])/(9*ep) + (21*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 4])/2 + (335*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 4])/36 + (17*as^3*CF^3*ep*Pi^2*PlusD[zb, 4])/18 - (787*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 4])/32 + (1753*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 4])/432 + (31*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 4])/18 - (56*as^2*CA*CF*ep^3*Pi^2*PlusD[zb, 4])/9 - (10*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 4])/9 + (56*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 4])/9 - (5*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 4])/9 + (as*CF*ep^5*Pi^2*PlusD[zb, 4])/3 - (as*CF*ep^6*Pi^2*PlusD[zb, 4])/3 - (1048*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 4])/243 - (890*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 4])/243 - (4*as^4*CF^3*nf*Pi^2*PlusD[zb, 4])/27 + (41*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 4])/16 + (25*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 4])/216 + (27*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 4])/2 + (1024*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 4])/243 + 16*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 4] + (15509*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 4])/972 + 2*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 4] - (3811*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 4])/54 - (38*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 4])/3 - (64*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 4])/(9*ep^2) - (18*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 4])/ep^2 - (32*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 4])/(3*ep^2) - (8*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 4])/(9*ep^2) + (80*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 4])/(3*ep) + (223*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 4])/(18*ep) - (181*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 4])/(9*ep) - (28*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 4])/(9*ep) - (207*as^3*CA^2*CF*ep*Log[Q2/mu2]*PlusD[zb, 4])/8 + (85*as^3*CA*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 4])/12 + 4*as^3*CF^3*ep*Log[Q2/mu2]*PlusD[zb, 4] - (32*as^2*CA*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 4])/3 - (51*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 4])/4 - (8*as^2*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 4])/3 + (1307*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 4])/36 + (29*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 4])/2 + (32*as^2*CA*CF*ep^3*Log[Q2/mu2]*PlusD[zb, 4])/3 - (4*as^2*CF^2*ep^3*Log[Q2/mu2]*PlusD[zb, 4])/3 + (4*as*CF*ep^4*Log[Q2/mu2]*PlusD[zb, 4])/3 - (20*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 4])/3 - (4*as*CF*ep^5*Log[Q2/mu2]*PlusD[zb, 4])/3 + (832*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 4])/243 - (4655*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 4])/486 - (31*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 4])/27 - (32*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 4])/(9*ep) - (35*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 4])/(9*ep) - (2*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 4])/(9*ep) + (9*as^3*CA*CF*ep*nf*Log[Q2/mu2]*PlusD[zb, 4])/4 + (as^3*CF^2*ep*nf*Log[Q2/mu2]*PlusD[zb, 4])/6 + (3*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 4])/2 + (11*as^3*CF^2*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 4])/18 - (128*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 4])/243 - (4*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 4])/243 + (80*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 4])/3 + (937*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 4])/18 + (223*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 4])/9 + (16*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 4])/9 - (63*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 4])/2 - (335*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 4])/12 - (17*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 4])/6 + (112*as^2*CA*CF*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 4])/9 + (20*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 4])/9 - (as*CF*ep^6*Pi^2*Log[Q2/mu2]*PlusD[zb, 4])/3 - (160*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 4])/3 - (223*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 4])/9 + (362*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 4])/9 + (56*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 4])/9 + (128*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 4])/(9*ep) + (36*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 4])/ep + (64*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 4])/(3*ep) + (16*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 4])/(9*ep) - (81*as^3*CA^2*CF*ep*Log[Q2/mu2]^2*PlusD[zb, 4])/4 - 24*as^3*CA*CF^2*ep*Log[Q2/mu2]^2*PlusD[zb, 4] - 3*as^3*CF^3*ep*Log[Q2/mu2]^2*PlusD[zb, 4] + (621*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 4])/16 - (85*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 4])/8 - 6*as^3*CF^3*ep^2*Log[Q2/mu2]^2*PlusD[zb, 4] + (32*as^2*CA*CF*ep^3*Log[Q2/mu2]^2*PlusD[zb, 4])/3 + (8*as^2*CF^2*ep^3*Log[Q2/mu2]^2*PlusD[zb, 4])/3 - (32*as^2*CA*CF*ep^4*Log[Q2/mu2]^2*PlusD[zb, 4])/3 + (4*as^2*CF^2*ep^4*Log[Q2/mu2]^2*PlusD[zb, 4])/3 - (2*as*CF*ep^5*Log[Q2/mu2]^2*PlusD[zb, 4])/3 + (2*as*CF*ep^6*Log[Q2/mu2]^2*PlusD[zb, 4])/3 + (64*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 4])/9 + (70*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 4])/9 + (4*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 4])/9 - (27*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 4])/8 - (as^3*CF^2*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 4])/4 - (512*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 4])/27 - 48*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 4] - (256*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 4])/9 - (64*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 4])/27 + (81*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^3*PlusD[zb, 4])/4 + 24*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^3*PlusD[zb, 4] + 3*as^3*CF^3*ep^2*Log[Q2/mu2]^3*PlusD[zb, 4] - (64*as^2*CA*CF*ep^4*Log[Q2/mu2]^3*PlusD[zb, 4])/9 - (16*as^2*CF^2*ep^4*Log[Q2/mu2]^3*PlusD[zb, 4])/9 + (2*as*CF*ep^6*Log[Q2/mu2]^3*PlusD[zb, 4])/9 + (27*as^3*CA^2*CF*PlusD[zb, 5])/5 + (2048*as^4*CA^3*CF*PlusD[zb, 5])/1215 + (64*as^3*CA*CF^2*PlusD[zb, 5])/15 + (28343*as^4*CA^2*CF^2*PlusD[zb, 5])/9720 + (4*as^3*CF^3*PlusD[zb, 5])/15 - (7987*as^4*CA*CF^3*PlusD[zb, 5])/540 - (19*as^4*CF^4*PlusD[zb, 5])/15 - (128*as^4*CA^3*CF*PlusD[zb, 5])/(45*ep^2) - (27*as^4*CA^2*CF^2*PlusD[zb, 5])/(5*ep^2) - (32*as^4*CA*CF^3*PlusD[zb, 5])/(15*ep^2) - (4*as^4*CF^4*PlusD[zb, 5])/(45*ep^2) + (32*as^4*CA^3*CF*PlusD[zb, 5])/(3*ep) + (581*as^4*CA^2*CF^2*PlusD[zb, 5])/(180*ep) - (373*as^4*CA*CF^3*PlusD[zb, 5])/(90*ep) - (14*as^4*CF^4*PlusD[zb, 5])/(45*ep) - (207*as^3*CA^2*CF*ep*PlusD[zb, 5])/20 + (181*as^3*CA*CF^2*ep*PlusD[zb, 5])/90 + (8*as^3*CF^3*ep*PlusD[zb, 5])/15 - (64*as^2*CA*CF*ep^2*PlusD[zb, 5])/15 - (51*as^3*CA^2*CF*ep^2*PlusD[zb, 5])/10 - (8*as^2*CF^2*ep^2*PlusD[zb, 5])/15 + (2747*as^3*CA*CF^2*ep^2*PlusD[zb, 5])/270 + (29*as^3*CF^3*ep^2*PlusD[zb, 5])/15 + (64*as^2*CA*CF*ep^3*PlusD[zb, 5])/15 - (4*as^2*CF^2*ep^3*PlusD[zb, 5])/15 + (8*as*CF*ep^4*PlusD[zb, 5])/15 - (4*as^2*CF^2*ep^4*PlusD[zb, 5])/3 - (8*as*CF*ep^5*PlusD[zb, 5])/15 + (1664*as^4*CA^2*CF*nf*PlusD[zb, 5])/1215 - (12557*as^4*CA*CF^2*nf*PlusD[zb, 5])/4860 - (31*as^4*CF^3*nf*PlusD[zb, 5])/270 - (64*as^4*CA^2*CF*nf*PlusD[zb, 5])/(45*ep) - (97*as^4*CA*CF^2*nf*PlusD[zb, 5])/(90*ep) - (as^4*CF^3*nf*PlusD[zb, 5])/(45*ep) + (9*as^3*CA*CF*ep*nf*PlusD[zb, 5])/10 + (as^3*CF^2*ep*nf*PlusD[zb, 5])/45 + (3*as^3*CA*CF*ep^2*nf*PlusD[zb, 5])/5 + (11*as^3*CF^2*ep^2*nf*PlusD[zb, 5])/135 - (256*as^4*CA*CF*nf^2*PlusD[zb, 5])/1215 - (2*as^4*CF^2*nf^2*PlusD[zb, 5])/1215 + (32*as^4*CA^3*CF*Pi^2*PlusD[zb, 5])/3 + (2819*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 5])/180 + (149*as^4*CA*CF^3*Pi^2*PlusD[zb, 5])/30 + (8*as^4*CF^4*Pi^2*PlusD[zb, 5])/45 - (63*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 5])/5 - (671*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 5])/90 - (17*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 5])/45 + (224*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 5])/45 + (4*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 5])/9 - (2*as*CF*ep^6*Pi^2*PlusD[zb, 5])/15 - (128*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 5])/3 - (581*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 5])/45 + (746*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 5])/45 + (56*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 5])/45 + (512*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 5])/(45*ep) + (108*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 5])/(5*ep) + (128*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 5])/(15*ep) + (16*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 5])/(45*ep) - (81*as^3*CA^2*CF*ep*Log[Q2/mu2]*PlusD[zb, 5])/5 - (64*as^3*CA*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 5])/5 - (4*as^3*CF^3*ep*Log[Q2/mu2]*PlusD[zb, 5])/5 + (621*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 5])/20 - (181*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 5])/30 - (8*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 5])/5 + (128*as^2*CA*CF*ep^3*Log[Q2/mu2]*PlusD[zb, 5])/15 + (16*as^2*CF^2*ep^3*Log[Q2/mu2]*PlusD[zb, 5])/15 - (128*as^2*CA*CF*ep^4*Log[Q2/mu2]*PlusD[zb, 5])/15 + (8*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 5])/15 - (8*as*CF*ep^5*Log[Q2/mu2]*PlusD[zb, 5])/15 + (8*as*CF*ep^6*Log[Q2/mu2]*PlusD[zb, 5])/15 + (256*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 5])/45 + (194*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 5])/45 + (4*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 5])/45 - (27*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 5])/10 - (as^3*CF^2*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 5])/15 - (1024*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 5])/45 - (216*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 5])/5 - (256*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 5])/15 - (32*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 5])/45 + (243*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 5])/10 + (96*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 5])/5 + (6*as^3*CF^3*ep^2*Log[Q2/mu2]^2*PlusD[zb, 5])/5 - (128*as^2*CA*CF*ep^4*Log[Q2/mu2]^2*PlusD[zb, 5])/15 - (16*as^2*CF^2*ep^4*Log[Q2/mu2]^2*PlusD[zb, 5])/15 + (4*as*CF*ep^6*Log[Q2/mu2]^2*PlusD[zb, 5])/15 - (128*as^4*CA^3*CF*PlusD[zb, 6])/9 - (1567*as^4*CA^2*CF^2*PlusD[zb, 6])/540 + (757*as^4*CA*CF^3*PlusD[zb, 6])/270 + (14*as^4*CF^4*PlusD[zb, 6])/135 + (512*as^4*CA^3*CF*PlusD[zb, 6])/(135*ep) + (27*as^4*CA^2*CF^2*PlusD[zb, 6])/(5*ep) + (64*as^4*CA*CF^3*PlusD[zb, 6])/(45*ep) + (4*as^4*CF^4*PlusD[zb, 6])/(135*ep) - (27*as^3*CA^2*CF*ep*PlusD[zb, 6])/5 - (128*as^3*CA*CF^2*ep*PlusD[zb, 6])/45 - (4*as^3*CF^3*ep*PlusD[zb, 6])/45 + (207*as^3*CA^2*CF*ep^2*PlusD[zb, 6])/20 - (373*as^3*CA*CF^2*ep^2*PlusD[zb, 6])/270 - (8*as^3*CF^3*ep^2*PlusD[zb, 6])/45 + (128*as^2*CA*CF*ep^3*PlusD[zb, 6])/45 + (8*as^2*CF^2*ep^3*PlusD[zb, 6])/45 - (128*as^2*CA*CF*ep^4*PlusD[zb, 6])/45 + (4*as^2*CF^2*ep^4*PlusD[zb, 6])/45 - (8*as*CF*ep^5*PlusD[zb, 6])/45 + (8*as*CF*ep^6*PlusD[zb, 6])/45 + (256*as^4*CA^2*CF*nf*PlusD[zb, 6])/135 + (55*as^4*CA*CF^2*nf*PlusD[zb, 6])/54 + (as^4*CF^3*nf*PlusD[zb, 6])/135 - (9*as^3*CA*CF*ep^2*nf*PlusD[zb, 6])/10 - (as^3*CF^2*ep^2*nf*PlusD[zb, 6])/135 - (2048*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 6])/135 - (108*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 6])/5 - (256*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 6])/45 - (16*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 6])/135 + (81*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 6])/5 + (128*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 6])/15 + (4*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 6])/15 - (256*as^2*CA*CF*ep^4*Log[Q2/mu2]*PlusD[zb, 6])/45 - (16*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 6])/45 + (8*as*CF*ep^6*Log[Q2/mu2]*PlusD[zb, 6])/45 - (4096*as^4*CA^3*CF*PlusD[zb, 7])/945 - (162*as^4*CA^2*CF^2*PlusD[zb, 7])/35 - (256*as^4*CA*CF^3*PlusD[zb, 7])/315 - (8*as^4*CF^4*PlusD[zb, 7])/945 + (162*as^3*CA^2*CF*ep^2*PlusD[zb, 7])/35 + (512*as^3*CA*CF^2*ep^2*PlusD[zb, 7])/315 + (8*as^3*CF^3*ep^2*PlusD[zb, 7])/315 - (512*as^2*CA*CF*ep^4*PlusD[zb, 7])/315 - (16*as^2*CF^2*ep^4*PlusD[zb, 7])/315 + (16*as*CF*ep^6*PlusD[zb, 7])/315 - (7*as^2*CA*CF*del[zb]*Zeta[3])/3 + (4805*as^3*CA^2*CF*del[zb]*Zeta[3])/2592 + (24284797*as^4*CA^3*CF*del[zb]*Zeta[3])/1679616 + (7*as^2*CF^2*del[zb]*Zeta[3])/3 + (78527*as^3*CA*CF^2*del[zb]*Zeta[3])/864 + (4954421087*as^4*CA^2*CF^2*del[zb]*Zeta[3])/3359232 - (4859*as^3*CF^3*del[zb]*Zeta[3])/32 - (1159352731*as^4*CA*CF^3*del[zb]*Zeta[3])/373248 + (399745*as^4*CF^4*del[zb]*Zeta[3])/288 - (1171*as^4*C4AF*del[zb]*Zeta[3])/(432*dF) + (2219*as^4*C3FF*CF^2*csum*del[zb]*Zeta[3])/(54*dF) + (803*as^4*CA^3*CF*del[zb]*Zeta[3])/(4608*ep^5) + (1109*as^4*CA^2*CF^2*del[zb]*Zeta[3])/(1728*ep^5) + (as^4*CA*CF^3*del[zb]*Zeta[3])/(48*ep^5) + (55*as^4*CF^4*del[zb]*Zeta[3])/(18*ep^5) - (77*as^4*CA^3*CF*del[zb]*Zeta[3])/(108*ep^4) + (299*as^4*CA^2*CF^2*del[zb]*Zeta[3])/(1296*ep^4) - (2017*as^4*CA*CF^3*del[zb]*Zeta[3])/(288*ep^4) + (179*as^4*CF^4*del[zb]*Zeta[3])/(18*ep^4) - (13*as^3*CA^2*CF*del[zb]*Zeta[3])/(16*ep^3) + (2255*as^4*CA^3*CF*del[zb]*Zeta[3])/(62208*ep^3) - (as^3*CA*CF^2*del[zb]*Zeta[3])/ep^3 + (105125*as^4*CA^2*CF^2*del[zb]*Zeta[3])/(15552*ep^3) - (5*as^3*CF^3*del[zb]*Zeta[3])/ep^3 - (1045*as^4*CA*CF^3*del[zb]*Zeta[3])/(27*ep^3) + (601*as^4*CF^4*del[zb]*Zeta[3])/(12*ep^3) + (509*as^3*CA^2*CF*del[zb]*Zeta[3])/(288*ep^2) + (387175*as^4*CA^3*CF*del[zb]*Zeta[3])/(373248*ep^2) + (49*as^3*CA*CF^2*del[zb]*Zeta[3])/(12*ep^2) + (172535*as^4*CA^2*CF^2*del[zb]*Zeta[3])/(3456*ep^2) - (37*as^3*CF^3*del[zb]*Zeta[3])/(4*ep^2) - (2047945*as^4*CA*CF^3*del[zb]*Zeta[3])/(10368*ep^2) + (2997*as^4*CF^4*del[zb]*Zeta[3])/(16*ep^2) + (as^4*C4AF*del[zb]*Zeta[3])/(24*dF*ep^2) + (7*as^4*C3FF*CF^2*csum*del[zb]*Zeta[3])/(3*dF*ep^2) + (7*as^2*CA*CF*del[zb]*Zeta[3])/(3*ep) + (425*as^3*CA^2*CF*del[zb]*Zeta[3])/(432*ep) + (197687*as^4*CA^3*CF*del[zb]*Zeta[3])/(46656*ep) + (14*as^2*CF^2*del[zb]*Zeta[3])/(3*ep) + (1411*as^3*CA*CF^2*del[zb]*Zeta[3])/(72*ep) + (166662091*as^4*CA^2*CF^2*del[zb]*Zeta[3])/(559872*ep) - (357*as^3*CF^3*del[zb]*Zeta[3])/(8*ep) - (53120131*as^4*CA*CF^3*del[zb]*Zeta[3])/(62208*ep) + (15059*as^4*CF^4*del[zb]*Zeta[3])/(24*ep) - (59*as^4*C4AF*del[zb]*Zeta[3])/(144*dF*ep) + (26*as^4*C3FF*CF^2*csum*del[zb]*Zeta[3])/(9*dF*ep) - (7*as*CF*ep*del[zb]*Zeta[3])/3 + (14255*as^3*CA^2*CF*ep*del[zb]*Zeta[3])/3888 + (35*as^2*CF^2*ep*del[zb]*Zeta[3])/3 + (1874789*as^3*CA*CF^2*ep*del[zb]*Zeta[3])/5184 - (36119*as^3*CF^3*ep*del[zb]*Zeta[3])/64 + (7*as*CF*ep^2*del[zb]*Zeta[3])/3 + (43415*as^3*CA^2*CF*ep^2*del[zb]*Zeta[3])/5832 + (56*as^2*CF^2*ep^2*del[zb]*Zeta[3])/3 + (43097117*as^3*CA*CF^2*ep^2*del[zb]*Zeta[3])/31104 - (274885*as^3*CF^3*ep^2*del[zb]*Zeta[3])/128 + (112*as^2*CF^2*ep^3*del[zb]*Zeta[3])/3 + (224*as^2*CF^2*ep^4*del[zb]*Zeta[3])/3 - (95*as^3*CA*CF*nf*del[zb]*Zeta[3])/648 - (5667545*as^4*CA^2*CF*nf*del[zb]*Zeta[3])/1679616 - (2959*as^3*CF^2*nf*del[zb]*Zeta[3])/432 - (28097969*as^4*CA*CF^2*nf*del[zb]*Zeta[3])/62208 + (147523*as^4*CF^3*nf*del[zb]*Zeta[3])/216 + (665*as^4*C4FF*nf*del[zb]*Zeta[3])/(108*dF) + (689*as^4*CA^2*CF*nf*del[zb]*Zeta[3])/(6912*ep^4) + (121*as^4*CA*CF^2*nf*del[zb]*Zeta[3])/(5184*ep^4) + (5*as^4*CF^3*nf*del[zb]*Zeta[3])/(6*ep^4) - (8941*as^4*CA^2*CF*nf*del[zb]*Zeta[3])/(62208*ep^3) - (14099*as^4*CA*CF^2*nf*del[zb]*Zeta[3])/(10368*ep^3) + (149*as^4*CF^3*nf*del[zb]*Zeta[3])/(36*ep^3) - (25*as^3*CA*CF*nf*del[zb]*Zeta[3])/(144*ep^2) - (107581*as^4*CA^2*CF*nf*del[zb]*Zeta[3])/(186624*ep^2) - (11*as^3*CF^2*nf*del[zb]*Zeta[3])/(24*ep^2) - (144493*as^4*CA*CF^2*nf*del[zb]*Zeta[3])/(11664*ep^2) + (1777*as^4*CF^3*nf*del[zb]*Zeta[3])/(72*ep^2) - (as^4*C4FF*nf*del[zb]*Zeta[3])/(12*dF*ep^2) - (25*as^3*CA*CF*nf*del[zb]*Zeta[3])/(216*ep) - (2665*as^4*CA^2*CF*nf*del[zb]*Zeta[3])/(1728*ep) - (121*as^3*CF^2*nf*del[zb]*Zeta[3])/(72*ep) - (45168313*as^4*CA*CF^2*nf*del[zb]*Zeta[3])/(559872*ep) + (28235*as^4*CF^3*nf*del[zb]*Zeta[3])/(216*ep) + (53*as^4*C4FF*nf*del[zb]*Zeta[3])/(72*dF*ep) - (325*as^3*CA*CF*ep*nf*del[zb]*Zeta[3])/1944 - (59653*as^3*CF^2*ep*nf*del[zb]*Zeta[3])/2592 - (1865*as^3*CA*CF*ep^2*nf*del[zb]*Zeta[3])/5832 - (1153669*as^3*CF^2*ep^2*nf*del[zb]*Zeta[3])/15552 + (19445*as^4*CA*CF*nf^2*del[zb]*Zeta[3])/209952 + (72239*as^4*CF^2*nf^2*del[zb]*Zeta[3])/6561 + (145*as^4*CA*CF*nf^2*del[zb]*Zeta[3])/(7776*ep^3) + (29*as^4*CF^2*nf^2*del[zb]*Zeta[3])/(486*ep^3) + (1015*as^4*CA*CF*nf^2*del[zb]*Zeta[3])/(23328*ep^2) + (1189*as^4*CF^2*nf^2*del[zb]*Zeta[3])/(2916*ep^2) + (1781*as^4*CA*CF*nf^2*del[zb]*Zeta[3])/(23328*ep) + (1682*as^4*CF^2*nf^2*del[zb]*Zeta[3])/(729*ep) - (17825*as^3*CA^2*CF*Pi^2*del[zb]*Zeta[3])/3456 - (10459027*as^4*CA^3*CF*Pi^2*del[zb]*Zeta[3])/1119744 - (1441*as^3*CA*CF^2*Pi^2*del[zb]*Zeta[3])/144 - (66109925*as^4*CA^2*CF^2*Pi^2*del[zb]*Zeta[3])/279936 + (703*as^3*CF^3*Pi^2*del[zb]*Zeta[3])/48 + (17772019*as^4*CA*CF^3*Pi^2*del[zb]*Zeta[3])/31104 - (27455*as^4*CF^4*Pi^2*del[zb]*Zeta[3])/72 - (5*as^4*C4AF*Pi^2*del[zb]*Zeta[3])/(48*dF) - (125*as^4*C3FF*CF^2*csum*Pi^2*del[zb]*Zeta[3])/(18*dF) - (9031*as^4*CA^3*CF*Pi^2*del[zb]*Zeta[3])/(13824*ep^3) - (9049*as^4*CA^2*CF^2*Pi^2*del[zb]*Zeta[3])/(5184*ep^3) + (11*as^4*CA*CF^3*Pi^2*del[zb]*Zeta[3])/(9*ep^3) - (71*as^4*CF^4*Pi^2*del[zb]*Zeta[3])/(9*ep^3) - (as^4*C4AF*Pi^2*del[zb]*Zeta[3])/(96*dF*ep^3) + (203467*as^4*CA^3*CF*Pi^2*del[zb]*Zeta[3])/(62208*ep^2) - (26189*as^4*CA^2*CF^2*Pi^2*del[zb]*Zeta[3])/(7776*ep^2) + (21481*as^4*CA*CF^3*Pi^2*del[zb]*Zeta[3])/(864*ep^2) - (1619*as^4*CF^4*Pi^2*del[zb]*Zeta[3])/(72*ep^2) + (as^4*C4AF*Pi^2*del[zb]*Zeta[3])/(96*dF*ep^2) + (3275*as^3*CA^2*CF*Pi^2*del[zb]*Zeta[3])/(1728*ep) - (269137*as^4*CA^3*CF*Pi^2*del[zb]*Zeta[3])/(186624*ep) + (13*as^3*CA*CF^2*Pi^2*del[zb]*Zeta[3])/(48*ep) - (1653761*as^4*CA^2*CF^2*Pi^2*del[zb]*Zeta[3])/(46656*ep) + (107*as^3*CF^3*Pi^2*del[zb]*Zeta[3])/(12*ep) + (624901*as^4*CA*CF^3*Pi^2*del[zb]*Zeta[3])/(5184*ep) - (2761*as^4*CF^4*Pi^2*del[zb]*Zeta[3])/(24*ep) + (5*as^4*C3FF*CF^2*csum*Pi^2*del[zb]*Zeta[3])/(2*dF*ep) - (49*as^2*CA*CF*ep*Pi^2*del[zb]*Zeta[3])/18 - (17425*as^3*CA^2*CF*ep*Pi^2*del[zb]*Zeta[3])/5184 - (35*as^2*CF^2*ep*Pi^2*del[zb]*Zeta[3])/9 - (42565*as^3*CA*CF^2*ep*Pi^2*del[zb]*Zeta[3])/864 + (7763*as^3*CF^3*ep*Pi^2*del[zb]*Zeta[3])/96 + (49*as^2*CA*CF*ep^2*Pi^2*del[zb]*Zeta[3])/18 - (201685*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Zeta[3])/31104 - (35*as^2*CF^2*ep^2*Pi^2*del[zb]*Zeta[3])/18 - (2242679*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Zeta[3])/10368 + (115499*as^3*CF^3*ep^2*Pi^2*del[zb]*Zeta[3])/384 + (7*as*CF*ep^3*Pi^2*del[zb]*Zeta[3])/12 - (175*as^2*CF^2*ep^3*Pi^2*del[zb]*Zeta[3])/18 - (7*as*CF*ep^4*Pi^2*del[zb]*Zeta[3])/12 - (140*as^2*CF^2*ep^4*Pi^2*del[zb]*Zeta[3])/9 + (1025*as^3*CA*CF*nf*Pi^2*del[zb]*Zeta[3])/1728 + (1136347*as^4*CA^2*CF*nf*Pi^2*del[zb]*Zeta[3])/279936 + (275*as^3*CF^2*nf*Pi^2*del[zb]*Zeta[3])/288 + (4413875*as^4*CA*CF^2*nf*Pi^2*del[zb]*Zeta[3])/69984 - (90443*as^4*CF^3*nf*Pi^2*del[zb]*Zeta[3])/972 + (5*as^4*C4FF*nf*Pi^2*del[zb]*Zeta[3])/(24*dF) - (30361*as^4*CA^2*CF*nf*Pi^2*del[zb]*Zeta[3])/(62208*ep^2) + (7723*as^4*CA*CF^2*nf*Pi^2*del[zb]*Zeta[3])/(15552*ep^2) - (163*as^4*CF^3*nf*Pi^2*del[zb]*Zeta[3])/(54*ep^2) + (213853*as^4*CA^2*CF*nf*Pi^2*del[zb]*Zeta[3])/(186624*ep) + (739069*as^4*CA*CF^2*nf*Pi^2*del[zb]*Zeta[3])/(93312*ep) - (4645*as^4*CF^3*nf*Pi^2*del[zb]*Zeta[3])/(324*ep) + (1025*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Zeta[3])/2592 + (3025*as^3*CF^2*ep*nf*Pi^2*del[zb]*Zeta[3])/864 + (5065*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Zeta[3])/7776 + (73975*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Zeta[3])/5184 - (7105*as^4*CA*CF*nf^2*Pi^2*del[zb]*Zeta[3])/23328 - (1189*as^4*CF^2*nf^2*Pi^2*del[zb]*Zeta[3])/729 - (1015*as^4*CA*CF*nf^2*Pi^2*del[zb]*Zeta[3])/(7776*ep) - (58*as^4*CF^2*nf^2*Pi^2*del[zb]*Zeta[3])/(243*ep) + (332569*as^4*CA^3*CF*Pi^4*del[zb]*Zeta[3])/414720 + (324689*as^4*CA^2*CF^2*Pi^4*del[zb]*Zeta[3])/155520 - (1176431*as^4*CA*CF^3*Pi^4*del[zb]*Zeta[3])/77760 + (17093*as^4*CF^4*Pi^4*del[zb]*Zeta[3])/1440 + (as^4*C4AF*Pi^4*del[zb]*Zeta[3])/(18*dF) - (49*as^4*C3FF*CF^2*csum*Pi^4*del[zb]*Zeta[3])/(27*dF) - (186053*as^4*CA^3*CF*Pi^4*del[zb]*Zeta[3])/(311040*ep) - (3559*as^4*CA^2*CF^2*Pi^4*del[zb]*Zeta[3])/(51840*ep) - (8387*as^4*CA*CF^3*Pi^4*del[zb]*Zeta[3])/(4320*ep) + (461*as^4*CF^4*Pi^4*del[zb]*Zeta[3])/(72*ep) + (37*as^4*C4AF*Pi^4*del[zb]*Zeta[3])/(720*dF*ep) + (119527*as^3*CA^2*CF*ep*Pi^4*del[zb]*Zeta[3])/207360 + (2071*as^3*CA*CF^2*ep*Pi^4*del[zb]*Zeta[3])/2880 - (6197*as^3*CF^3*ep*Pi^4*del[zb]*Zeta[3])/1440 + (86821*as^3*CA^2*CF*ep^2*Pi^4*del[zb]*Zeta[3])/414720 + (13133*as^3*CA*CF^2*ep^2*Pi^4*del[zb]*Zeta[3])/3456 - (26881*as^3*CF^3*ep^2*Pi^4*del[zb]*Zeta[3])/5760 - (49*as^2*CA*CF*ep^3*Pi^4*del[zb]*Zeta[3])/360 + (469*as^2*CF^2*ep^3*Pi^4*del[zb]*Zeta[3])/540 + (49*as^2*CA*CF*ep^4*Pi^4*del[zb]*Zeta[3])/360 + (469*as^2*CF^2*ep^4*Pi^4*del[zb]*Zeta[3])/1080 + (7*as*CF*ep^5*Pi^4*del[zb]*Zeta[3])/288 - (7*as*CF*ep^6*Pi^4*del[zb]*Zeta[3])/288 - (21017*as^4*CA^2*CF*nf*Pi^4*del[zb]*Zeta[3])/622080 - (150377*as^4*CA*CF^2*nf*Pi^4*del[zb]*Zeta[3])/155520 + (24757*as^4*CF^3*nf*Pi^4*del[zb]*Zeta[3])/9720 - (7*as^4*C4FF*nf*Pi^4*del[zb]*Zeta[3])/(180*dF) - (1975*as^3*CA*CF*ep^2*nf*Pi^4*del[zb]*Zeta[3])/13824 - (10571*as^3*CF^2*ep^2*nf*Pi^4*del[zb]*Zeta[3])/34560 - (14*as^2*CA*CF*del[zb]*Log[Q2/mu2]*Zeta[3])/3 - (425*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]*Zeta[3])/144 - (197687*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]*Zeta[3])/11664 - (28*as^2*CF^2*del[zb]*Log[Q2/mu2]*Zeta[3])/3 - (1411*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]*Zeta[3])/24 - (166662091*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]*Zeta[3])/139968 + (1071*as^3*CF^3*del[zb]*Log[Q2/mu2]*Zeta[3])/8 + (53120131*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]*Zeta[3])/15552 - (15059*as^4*CF^4*del[zb]*Log[Q2/mu2]*Zeta[3])/6 + (59*as^4*C4AF*del[zb]*Log[Q2/mu2]*Zeta[3])/(36*dF) - (104*as^4*C3FF*CF^2*csum*del[zb]*Log[Q2/mu2]*Zeta[3])/(9*dF) - (803*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]*Zeta[3])/(1152*ep^4) - (1109*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(432*ep^4) - (as^4*CA*CF^3*del[zb]*Log[Q2/mu2]*Zeta[3])/(12*ep^4) - (110*as^4*CF^4*del[zb]*Log[Q2/mu2]*Zeta[3])/(9*ep^4) + (77*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]*Zeta[3])/(27*ep^3) - (299*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(324*ep^3) + (2017*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]*Zeta[3])/(72*ep^3) - (358*as^4*CF^4*del[zb]*Log[Q2/mu2]*Zeta[3])/(9*ep^3) + (39*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]*Zeta[3])/(16*ep^2) - (2255*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]*Zeta[3])/(15552*ep^2) + (3*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]*Zeta[3])/ep^2 - (105125*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(3888*ep^2) + (15*as^3*CF^3*del[zb]*Log[Q2/mu2]*Zeta[3])/ep^2 + (4180*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]*Zeta[3])/(27*ep^2) - (601*as^4*CF^4*del[zb]*Log[Q2/mu2]*Zeta[3])/(3*ep^2) - (509*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]*Zeta[3])/(96*ep) - (387175*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]*Zeta[3])/(93312*ep) - (49*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(4*ep) - (172535*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(864*ep) + (111*as^3*CF^3*del[zb]*Log[Q2/mu2]*Zeta[3])/(4*ep) + (2047945*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]*Zeta[3])/(2592*ep) - (2997*as^4*CF^4*del[zb]*Log[Q2/mu2]*Zeta[3])/(4*ep) - (as^4*C4AF*del[zb]*Log[Q2/mu2]*Zeta[3])/(6*dF*ep) - (28*as^4*C3FF*CF^2*csum*del[zb]*Log[Q2/mu2]*Zeta[3])/(3*dF*ep) + (14*as^2*CA*CF*ep*del[zb]*Log[Q2/mu2]*Zeta[3])/3 - (4805*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]*Zeta[3])/864 - (14*as^2*CF^2*ep*del[zb]*Log[Q2/mu2]*Zeta[3])/3 - (78527*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]*Zeta[3])/288 + (14577*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]*Zeta[3])/32 + (7*as*CF*ep^2*del[zb]*Log[Q2/mu2]*Zeta[3])/3 - (14255*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]*Zeta[3])/1296 - (70*as^2*CF^2*ep^2*del[zb]*Log[Q2/mu2]*Zeta[3])/3 - (1874789*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]*Zeta[3])/1728 + (108357*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]*Zeta[3])/64 - (7*as*CF*ep^3*del[zb]*Log[Q2/mu2]*Zeta[3])/3 - (112*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]*Zeta[3])/3 - (224*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]*Zeta[3])/3 + (25*as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/72 + (2665*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/432 + (121*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/24 + (45168313*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/139968 - (28235*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/54 - (53*as^4*C4FF*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(18*dF) - (689*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(1728*ep^3) - (121*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(1296*ep^3) - (10*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(3*ep^3) + (8941*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(15552*ep^2) + (14099*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(2592*ep^2) - (149*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(9*ep^2) + (25*as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(48*ep) + (107581*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(46656*ep) + (11*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(8*ep) + (144493*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(2916*ep) - (1777*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(18*ep) + (as^4*C4FF*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(3*dF*ep) + (95*as^3*CA*CF*ep*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/216 + (2959*as^3*CF^2*ep*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/144 + (325*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/648 + (59653*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/864 - (1781*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]*Zeta[3])/5832 - (6728*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]*Zeta[3])/729 - (145*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(1944*ep^2) - (58*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(243*ep^2) - (1015*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(5832*ep) - (1189*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(729*ep) - (3275*as^3*CA^2*CF*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/576 + (269137*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/46656 - (13*as^3*CA*CF^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/16 + (1653761*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/11664 - (107*as^3*CF^3*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/4 - (624901*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/1296 + (2761*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/6 - (10*as^4*C3FF*CF^2*csum*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/dF + (9031*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(3456*ep^2) + (9049*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(1296*ep^2) - (44*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(9*ep^2) + (284*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(9*ep^2) + (as^4*C4AF*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(24*dF*ep^2) - (203467*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(15552*ep) + (26189*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(1944*ep) - (21481*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(216*ep) + (1619*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(18*ep) - (as^4*C4AF*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(24*dF*ep) + (17825*as^3*CA^2*CF*ep*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/1152 + (1441*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/48 - (703*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/16 + (49*as^2*CA*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/9 + (17425*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/1728 + (70*as^2*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/9 + (42565*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/288 - (7763*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/32 - (49*as^2*CA*CF*ep^3*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/9 + (35*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/9 - (7*as*CF*ep^4*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/12 + (175*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/9 + (7*as*CF*ep^5*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/12 - (213853*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/46656 - (739069*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/23328 + (4645*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/81 + (30361*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(15552*ep) - (7723*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(3888*ep) + (326*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(27*ep) - (1025*as^3*CA*CF*ep*nf*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/576 - (275*as^3*CF^2*ep*nf*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/96 - (1025*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/864 - (3025*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/288 + (1015*as^4*CA*CF*nf^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/1944 + (232*as^4*CF^2*nf^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/243 + (186053*as^4*CA^3*CF*Pi^4*del[zb]*Log[Q2/mu2]*Zeta[3])/77760 + (3559*as^4*CA^2*CF^2*Pi^4*del[zb]*Log[Q2/mu2]*Zeta[3])/12960 + (8387*as^4*CA*CF^3*Pi^4*del[zb]*Log[Q2/mu2]*Zeta[3])/1080 - (461*as^4*CF^4*Pi^4*del[zb]*Log[Q2/mu2]*Zeta[3])/18 - (37*as^4*C4AF*Pi^4*del[zb]*Log[Q2/mu2]*Zeta[3])/(180*dF) - (119527*as^3*CA^2*CF*ep^2*Pi^4*del[zb]*Log[Q2/mu2]*Zeta[3])/69120 - (2071*as^3*CA*CF^2*ep^2*Pi^4*del[zb]*Log[Q2/mu2]*Zeta[3])/960 + (6197*as^3*CF^3*ep^2*Pi^4*del[zb]*Log[Q2/mu2]*Zeta[3])/480 + (49*as^2*CA*CF*ep^4*Pi^4*del[zb]*Log[Q2/mu2]*Zeta[3])/180 - (469*as^2*CF^2*ep^4*Pi^4*del[zb]*Log[Q2/mu2]*Zeta[3])/270 - (7*as*CF*ep^6*Pi^4*del[zb]*Log[Q2/mu2]*Zeta[3])/288 + (509*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^2*Zeta[3])/64 + (387175*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2*Zeta[3])/46656 + (147*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/8 + (172535*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/432 - (333*as^3*CF^3*del[zb]*Log[Q2/mu2]^2*Zeta[3])/8 - (2047945*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2*Zeta[3])/1296 + (2997*as^4*CF^4*del[zb]*Log[Q2/mu2]^2*Zeta[3])/2 + (as^4*C4AF*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(3*dF) + (56*as^4*C3FF*CF^2*csum*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(3*dF) + (803*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(576*ep^3) + (1109*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(216*ep^3) + (as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(6*ep^3) + (220*as^4*CF^4*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(9*ep^3) - (154*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(27*ep^2) + (299*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(162*ep^2) - (2017*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(36*ep^2) + (716*as^4*CF^4*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(9*ep^2) - (117*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(32*ep) + (2255*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(7776*ep) - (9*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(2*ep) + (105125*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(1944*ep) - (45*as^3*CF^3*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(2*ep) - (8360*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(27*ep) + (1202*as^4*CF^4*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(3*ep) + (14*as^2*CA*CF*ep*del[zb]*Log[Q2/mu2]^2*Zeta[3])/3 + (425*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]^2*Zeta[3])/96 + (28*as^2*CF^2*ep*del[zb]*Log[Q2/mu2]^2*Zeta[3])/3 + (1411*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]^2*Zeta[3])/16 - (3213*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]^2*Zeta[3])/16 - (14*as^2*CA*CF*ep^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/3 + (4805*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/576 + (14*as^2*CF^2*ep^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/3 + (78527*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/192 - (43731*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/64 - (7*as*CF*ep^3*del[zb]*Log[Q2/mu2]^2*Zeta[3])/6 + (70*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]^2*Zeta[3])/3 + (7*as*CF*ep^4*del[zb]*Log[Q2/mu2]^2*Zeta[3])/6 + (112*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^2*Zeta[3])/3 - (25*as^3*CA*CF*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/32 - (107581*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/23328 - (33*as^3*CF^2*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/16 - (144493*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/1458 + (1777*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/9 - (2*as^4*C4FF*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(3*dF) + (689*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(864*ep^2) + (121*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(648*ep^2) + (20*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(3*ep^2) - (8941*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(7776*ep) - (14099*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(1296*ep) + (298*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(9*ep) - (25*as^3*CA*CF*ep*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/48 - (121*as^3*CF^2*ep*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/16 - (95*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/144 - (2959*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/96 + (1015*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/2916 + (2378*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/729 + (145*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(972*ep) + (116*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(243*ep) + (203467*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/7776 - (26189*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/972 + (21481*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/108 - (1619*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/9 + (as^4*C4AF*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(12*dF) - (9031*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(1728*ep) - (9049*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(648*ep) + (88*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(9*ep) - (568*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(9*ep) - (as^4*C4AF*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(12*dF*ep) + (3275*as^3*CA^2*CF*ep*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/384 + (39*as^3*CA*CF^2*ep*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/32 + (321*as^3*CF^3*ep*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/8 - (17825*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/768 - (1441*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/32 + (2109*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/32 - (49*as^2*CA*CF*ep^3*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/9 - (70*as^2*CF^2*ep^3*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/9 + (49*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/9 - (35*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/9 + (7*as*CF*ep^5*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/24 - (7*as*CF*ep^6*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/24 - (30361*as^4*CA^2*CF*nf*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/7776 + (7723*as^4*CA*CF^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/1944 - (652*as^4*CF^3*nf*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/27 + (1025*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/384 + (275*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/64 + (117*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]^3*Zeta[3])/32 - (2255*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^3*Zeta[3])/5832 + (9*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/2 - (105125*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/1458 + (45*as^3*CF^3*del[zb]*Log[Q2/mu2]^3*Zeta[3])/2 + (33440*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^3*Zeta[3])/81 - (4808*as^4*CF^4*del[zb]*Log[Q2/mu2]^3*Zeta[3])/9 - (803*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(432*ep^2) - (1109*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(162*ep^2) - (2*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(9*ep^2) - (880*as^4*CF^4*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(27*ep^2) + (616*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(81*ep) - (598*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(243*ep) + (2017*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(27*ep) - (2864*as^4*CF^4*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(27*ep) - (509*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]^3*Zeta[3])/64 - (147*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]^3*Zeta[3])/8 + (333*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]^3*Zeta[3])/8 - (28*as^2*CA*CF*ep^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/9 - (425*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/96 - (56*as^2*CF^2*ep^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/9 - (1411*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/16 + (3213*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/16 + (28*as^2*CA*CF*ep^3*del[zb]*Log[Q2/mu2]^3*Zeta[3])/9 - (28*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]^3*Zeta[3])/9 + (7*as*CF*ep^4*del[zb]*Log[Q2/mu2]^3*Zeta[3])/18 - (140*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^3*Zeta[3])/9 - (7*as*CF*ep^5*del[zb]*Log[Q2/mu2]^3*Zeta[3])/18 + (8941*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^3*Zeta[3])/5832 + (14099*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^3*Zeta[3])/972 - (1192*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^3*Zeta[3])/27 - (689*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(648*ep) - (121*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(486*ep) - (80*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(9*ep) + (25*as^3*CA*CF*ep*nf*del[zb]*Log[Q2/mu2]^3*Zeta[3])/32 + (33*as^3*CF^2*ep*nf*del[zb]*Log[Q2/mu2]^3*Zeta[3])/16 + (25*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]^3*Zeta[3])/48 + (121*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]^3*Zeta[3])/16 - (145*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/729 - (464*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/729 + (9031*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/1296 + (9049*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/486 - (352*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/27 + (2272*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/27 + (as^4*C4AF*Pi^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(9*dF) - (3275*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/384 - (39*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/32 - (321*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/8 + (98*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/27 + (140*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/27 - (7*as*CF*ep^6*Pi^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/72 - (616*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^4*Zeta[3])/81 + (598*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^4*Zeta[3])/243 - (2017*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^4*Zeta[3])/27 + (2864*as^4*CF^4*del[zb]*Log[Q2/mu2]^4*Zeta[3])/27 + (803*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^4*Zeta[3])/(432*ep) + (1109*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^4*Zeta[3])/(162*ep) + (2*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^4*Zeta[3])/(9*ep) + (880*as^4*CF^4*del[zb]*Log[Q2/mu2]^4*Zeta[3])/(27*ep) - (351*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]^4*Zeta[3])/128 - (27*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]^4*Zeta[3])/8 - (135*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]^4*Zeta[3])/8 + (1527*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^4*Zeta[3])/256 + (441*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^4*Zeta[3])/32 - (999*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^4*Zeta[3])/32 + (14*as^2*CA*CF*ep^3*del[zb]*Log[Q2/mu2]^4*Zeta[3])/9 + (28*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]^4*Zeta[3])/9 - (14*as^2*CA*CF*ep^4*del[zb]*Log[Q2/mu2]^4*Zeta[3])/9 + (14*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^4*Zeta[3])/9 - (7*as*CF*ep^5*del[zb]*Log[Q2/mu2]^4*Zeta[3])/72 + (7*as*CF*ep^6*del[zb]*Log[Q2/mu2]^4*Zeta[3])/72 + (689*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^4*Zeta[3])/648 + (121*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^4*Zeta[3])/486 + (80*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^4*Zeta[3])/9 - (75*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]^4*Zeta[3])/128 - (99*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]^4*Zeta[3])/64 - (803*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^5*Zeta[3])/540 - (2218*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^5*Zeta[3])/405 - (8*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^5*Zeta[3])/45 - (704*as^4*CF^4*del[zb]*Log[Q2/mu2]^5*Zeta[3])/27 + (1053*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^5*Zeta[3])/640 + (81*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^5*Zeta[3])/40 + (81*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^5*Zeta[3])/8 - (28*as^2*CA*CF*ep^4*del[zb]*Log[Q2/mu2]^5*Zeta[3])/45 - (56*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^5*Zeta[3])/45 + (7*as*CF*ep^6*del[zb]*Log[Q2/mu2]^5*Zeta[3])/360 - (28*as^2*CA*CF*PlusD[zb, 0]*Zeta[3])/3 - (425*as^3*CA^2*CF*PlusD[zb, 0]*Zeta[3])/72 - (197687*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[3])/5832 - (28*as^2*CF^2*PlusD[zb, 0]*Zeta[3])/3 - (1877*as^3*CA*CF^2*PlusD[zb, 0]*Zeta[3])/72 - (9370817*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[3])/23328 + (357*as^3*CF^3*PlusD[zb, 0]*Zeta[3])/4 + (22963787*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[3])/15552 - (15059*as^4*CF^4*PlusD[zb, 0]*Zeta[3])/12 + (59*as^4*C4AF*PlusD[zb, 0]*Zeta[3])/(18*dF) - (52*as^4*C3FF*CF^2*csum*PlusD[zb, 0]*Zeta[3])/(9*dF) - (803*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[3])/(576*ep^4) - (613*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[3])/(144*ep^4) - (10*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[3])/(3*ep^4) - (55*as^4*CF^4*PlusD[zb, 0]*Zeta[3])/(9*ep^4) + (154*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[3])/(27*ep^3) + (1759*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[3])/(432*ep^3) + (137*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[3])/(18*ep^3) - (179*as^4*CF^4*PlusD[zb, 0]*Zeta[3])/(9*ep^3) + (39*as^3*CA^2*CF*PlusD[zb, 0]*Zeta[3])/(8*ep^2) - (2255*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[3])/(7776*ep^2) + (29*as^3*CA*CF^2*PlusD[zb, 0]*Zeta[3])/(4*ep^2) - (3289*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[3])/(1944*ep^2) + (10*as^3*CF^3*PlusD[zb, 0]*Zeta[3])/ep^2 + (11113*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[3])/(216*ep^2) - (601*as^4*CF^4*PlusD[zb, 0]*Zeta[3])/(6*ep^2) - (509*as^3*CA^2*CF*PlusD[zb, 0]*Zeta[3])/(48*ep) - (387175*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[3])/(46656*ep) - (133*as^3*CA*CF^2*PlusD[zb, 0]*Zeta[3])/(24*ep) - (255061*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[3])/(5832*ep) + (37*as^3*CF^3*PlusD[zb, 0]*Zeta[3])/(2*ep) + (832637*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[3])/(2592*ep) - (2997*as^4*CF^4*PlusD[zb, 0]*Zeta[3])/(8*ep) - (as^4*C4AF*PlusD[zb, 0]*Zeta[3])/(3*dF*ep) - (14*as^4*C3FF*CF^2*csum*PlusD[zb, 0]*Zeta[3])/(3*dF*ep) + (28*as^2*CA*CF*ep*PlusD[zb, 0]*Zeta[3])/3 - (4805*as^3*CA^2*CF*ep*PlusD[zb, 0]*Zeta[3])/432 - (14*as^2*CF^2*ep*PlusD[zb, 0]*Zeta[3])/3 - (69455*as^3*CA*CF^2*ep*PlusD[zb, 0]*Zeta[3])/432 + (4859*as^3*CF^3*ep*PlusD[zb, 0]*Zeta[3])/16 + (14*as*CF*ep^2*PlusD[zb, 0]*Zeta[3])/3 - (14255*as^3*CA^2*CF*ep^2*PlusD[zb, 0]*Zeta[3])/648 - (70*as^2*CF^2*ep^2*PlusD[zb, 0]*Zeta[3])/3 - (1765925*as^3*CA*CF^2*ep^2*PlusD[zb, 0]*Zeta[3])/2592 + (36119*as^3*CF^3*ep^2*PlusD[zb, 0]*Zeta[3])/32 - (14*as*CF*ep^3*PlusD[zb, 0]*Zeta[3])/3 - (112*as^2*CF^2*ep^3*PlusD[zb, 0]*Zeta[3])/3 - (224*as^2*CF^2*ep^4*PlusD[zb, 0]*Zeta[3])/3 + (25*as^3*CA*CF*nf*PlusD[zb, 0]*Zeta[3])/36 + (2665*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3])/216 + (121*as^3*CF^2*nf*PlusD[zb, 0]*Zeta[3])/36 + (1635647*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[3])/11664 - (28235*as^4*CF^3*nf*PlusD[zb, 0]*Zeta[3])/108 - (53*as^4*C4FF*nf*PlusD[zb, 0]*Zeta[3])/(9*dF) - (689*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3])/(864*ep^3) - (28*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[3])/(27*ep^3) - (5*as^4*CF^3*nf*PlusD[zb, 0]*Zeta[3])/(3*ep^3) + (8941*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3])/(7776*ep^2) + (571*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[3])/(3888*ep^2) - (149*as^4*CF^3*nf*PlusD[zb, 0]*Zeta[3])/(18*ep^2) + (25*as^3*CA*CF*nf*PlusD[zb, 0]*Zeta[3])/(24*ep) + (107581*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3])/(23328*ep) + (11*as^3*CF^2*nf*PlusD[zb, 0]*Zeta[3])/(12*ep) + (194545*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[3])/(11664*ep) - (1777*as^4*CF^3*nf*PlusD[zb, 0]*Zeta[3])/(36*ep) + (2*as^4*C4FF*nf*PlusD[zb, 0]*Zeta[3])/(3*dF*ep) + (95*as^3*CA*CF*ep*nf*PlusD[zb, 0]*Zeta[3])/108 + (2959*as^3*CF^2*ep*nf*PlusD[zb, 0]*Zeta[3])/216 + (325*as^3*CA*CF*ep^2*nf*PlusD[zb, 0]*Zeta[3])/324 + (59653*as^3*CF^2*ep^2*nf*PlusD[zb, 0]*Zeta[3])/1296 - (1781*as^4*CA*CF*nf^2*PlusD[zb, 0]*Zeta[3])/2916 - (3364*as^4*CF^2*nf^2*PlusD[zb, 0]*Zeta[3])/729 - (145*as^4*CA*CF*nf^2*PlusD[zb, 0]*Zeta[3])/(972*ep^2) - (29*as^4*CF^2*nf^2*PlusD[zb, 0]*Zeta[3])/(243*ep^2) - (1015*as^4*CA*CF*nf^2*PlusD[zb, 0]*Zeta[3])/(2916*ep) - (1189*as^4*CF^2*nf^2*PlusD[zb, 0]*Zeta[3])/(1458*ep) - (3275*as^3*CA^2*CF*Pi^2*PlusD[zb, 0]*Zeta[3])/288 + (269137*as^4*CA^3*CF*Pi^2*PlusD[zb, 0]*Zeta[3])/23328 - (467*as^3*CA*CF^2*Pi^2*PlusD[zb, 0]*Zeta[3])/48 + (68563*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0]*Zeta[3])/2916 - (107*as^3*CF^3*Pi^2*PlusD[zb, 0]*Zeta[3])/6 - (230771*as^4*CA*CF^3*Pi^2*PlusD[zb, 0]*Zeta[3])/1296 + (2761*as^4*CF^4*Pi^2*PlusD[zb, 0]*Zeta[3])/12 - (5*as^4*C3FF*CF^2*csum*Pi^2*PlusD[zb, 0]*Zeta[3])/dF + (9031*as^4*CA^3*CF*Pi^2*PlusD[zb, 0]*Zeta[3])/(1728*ep^2) + (5101*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0]*Zeta[3])/(432*ep^2) + (205*as^4*CA*CF^3*Pi^2*PlusD[zb, 0]*Zeta[3])/(36*ep^2) + (142*as^4*CF^4*Pi^2*PlusD[zb, 0]*Zeta[3])/(9*ep^2) + (as^4*C4AF*Pi^2*PlusD[zb, 0]*Zeta[3])/(12*dF*ep^2) - (203467*as^4*CA^3*CF*Pi^2*PlusD[zb, 0]*Zeta[3])/(7776*ep) - (10813*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0]*Zeta[3])/(972*ep) - (943*as^4*CA*CF^3*Pi^2*PlusD[zb, 0]*Zeta[3])/(27*ep) + (1619*as^4*CF^4*Pi^2*PlusD[zb, 0]*Zeta[3])/(36*ep) - (as^4*C4AF*Pi^2*PlusD[zb, 0]*Zeta[3])/(12*dF*ep) + (17825*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 0]*Zeta[3])/576 + (4441*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 0]*Zeta[3])/288 - (703*as^3*CF^3*ep*Pi^2*PlusD[zb, 0]*Zeta[3])/24 + (98*as^2*CA*CF*ep^2*Pi^2*PlusD[zb, 0]*Zeta[3])/9 + (17425*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 0]*Zeta[3])/864 + (70*as^2*CF^2*ep^2*Pi^2*PlusD[zb, 0]*Zeta[3])/9 + (65285*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 0]*Zeta[3])/864 - (7763*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 0]*Zeta[3])/48 - (98*as^2*CA*CF*ep^3*Pi^2*PlusD[zb, 0]*Zeta[3])/9 + (35*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 0]*Zeta[3])/9 - (7*as*CF*ep^4*Pi^2*PlusD[zb, 0]*Zeta[3])/6 + (175*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 0]*Zeta[3])/9 + (7*as*CF*ep^5*Pi^2*PlusD[zb, 0]*Zeta[3])/6 - (213853*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/23328 - (77695*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/11664 + (4645*as^4*CF^3*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/162 + (30361*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/(7776*ep) + (1289*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/(486*ep) + (163*as^4*CF^3*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/(27*ep) - (1025*as^3*CA*CF*ep*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/288 - (275*as^3*CF^2*ep*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/144 - (1025*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/432 - (3025*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 0]*Zeta[3])/432 + (1015*as^4*CA*CF*nf^2*Pi^2*PlusD[zb, 0]*Zeta[3])/972 + (116*as^4*CF^2*nf^2*Pi^2*PlusD[zb, 0]*Zeta[3])/243 + (186053*as^4*CA^3*CF*Pi^4*PlusD[zb, 0]*Zeta[3])/38880 - (4579*as^4*CA^2*CF^2*Pi^4*PlusD[zb, 0]*Zeta[3])/7776 - (2513*as^4*CA*CF^3*Pi^4*PlusD[zb, 0]*Zeta[3])/1080 - (461*as^4*CF^4*Pi^4*PlusD[zb, 0]*Zeta[3])/36 - (37*as^4*C4AF*Pi^4*PlusD[zb, 0]*Zeta[3])/(90*dF) - (119527*as^3*CA^2*CF*ep^2*Pi^4*PlusD[zb, 0]*Zeta[3])/34560 + (2413*as^3*CA*CF^2*ep^2*Pi^4*PlusD[zb, 0]*Zeta[3])/1152 + (6197*as^3*CF^3*ep^2*Pi^4*PlusD[zb, 0]*Zeta[3])/720 + (49*as^2*CA*CF*ep^4*Pi^4*PlusD[zb, 0]*Zeta[3])/90 - (469*as^2*CF^2*ep^4*Pi^4*PlusD[zb, 0]*Zeta[3])/270 - (7*as*CF*ep^6*Pi^4*PlusD[zb, 0]*Zeta[3])/144 + (509*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/16 + (387175*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/11664 + (133*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/8 + (255061*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/1458 - (111*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/2 - (832637*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/648 + (2997*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/2 + (4*as^4*C4AF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*dF) + (56*as^4*C3FF*CF^2*csum*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*dF) + (803*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(144*ep^3) + (613*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(36*ep^3) + (40*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*ep^3) + (220*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(9*ep^3) - (616*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(27*ep^2) - (1759*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(108*ep^2) - (274*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(9*ep^2) + (716*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(9*ep^2) - (117*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(8*ep) + (2255*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(1944*ep) - (87*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(4*ep) + (3289*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(486*ep) - (30*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/ep - (11113*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(54*ep) + (1202*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*ep) + (56*as^2*CA*CF*ep*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 + (425*as^3*CA^2*CF*ep*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/24 + (56*as^2*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 + (1877*as^3*CA*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/24 - (1071*as^3*CF^3*ep*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/4 - (56*as^2*CA*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 + (4805*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/144 + (28*as^2*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 + (69455*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/144 - (14577*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/16 - (14*as*CF*ep^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 + (140*as^2*CF^2*ep^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 + (14*as*CF*ep^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 + (224*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 - (25*as^3*CA*CF*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/8 - (107581*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/5832 - (11*as^3*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/4 - (194545*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/2916 + (1777*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/9 - (8*as^4*C4FF*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*dF) + (689*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(216*ep^2) + (112*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(27*ep^2) + (20*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*ep^2) - (8941*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(1944*ep) - (571*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(972*ep) + (298*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(9*ep) - (25*as^3*CA*CF*ep*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/12 - (121*as^3*CF^2*ep*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/12 - (95*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/36 - (2959*as^3*CF^2*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/72 + (1015*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/729 + (2378*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/729 + (145*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(243*ep) + (116*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(243*ep) + (203467*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/1944 + (10813*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/243 + (3772*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/27 - (1619*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/9 + (as^4*C4AF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*dF) - (9031*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(432*ep) - (5101*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(108*ep) - (205*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(9*ep) - (568*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(9*ep) - (as^4*C4AF*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*dF*ep) + (3275*as^3*CA^2*CF*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/96 + (467*as^3*CA*CF^2*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/16 + (107*as^3*CF^3*ep*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/2 - (17825*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/192 - (4441*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/96 + (703*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/8 - (196*as^2*CA*CF*ep^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/9 - (140*as^2*CF^2*ep^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/9 + (196*as^2*CA*CF*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/9 - (70*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/9 + (7*as*CF*ep^5*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/6 - (7*as*CF*ep^6*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/6 - (30361*as^4*CA^2*CF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/1944 - (2578*as^4*CA*CF^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/243 - (652*as^4*CF^3*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/27 + (1025*as^3*CA*CF*ep^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/96 + (275*as^3*CF^2*ep^2*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/48 + (351*as^3*CA^2*CF*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/16 - (2255*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/972 + (261*as^3*CA*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/8 - (3289*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/243 + 45*as^3*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3] + (11113*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/27 - (2404*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 - (803*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(72*ep^2) - (613*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(18*ep^2) - (80*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(3*ep^2) - (440*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(9*ep^2) + (1232*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(27*ep) + (1759*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(54*ep) + (548*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(9*ep) - (1432*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(9*ep) - (1527*as^3*CA^2*CF*ep*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/32 - (399*as^3*CA*CF^2*ep*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/16 + (333*as^3*CF^3*ep*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/4 - (56*as^2*CA*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 - (425*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/16 - (56*as^2*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 - (1877*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/16 + (3213*as^3*CF^3*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/8 + (56*as^2*CA*CF*ep^3*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 - (28*as^2*CF^2*ep^3*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 + (7*as*CF*ep^4*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 - (140*as^2*CF^2*ep^4*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 - (7*as*CF*ep^5*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 + (8941*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/972 + (571*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/486 - (596*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/9 - (689*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(108*ep) - (224*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(27*ep) - (40*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(3*ep) + (75*as^3*CA*CF*ep*nf*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/16 + (33*as^3*CF^2*ep*nf*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/8 + (25*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/8 + (121*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/8 - (290*as^4*CA*CF*nf^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/243 - (232*as^4*CF^2*nf^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/243 + (9031*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/216 + (5101*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/54 + (410*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/9 + (1136*as^4*CF^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/9 + (2*as^4*C4AF*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(3*dF) - (3275*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/64 - (1401*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/32 - (321*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/4 + (196*as^2*CA*CF*ep^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/9 + (140*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/9 - (7*as*CF*ep^6*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/12 - (4928*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/81 - (3518*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/81 - (2192*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/27 + (5728*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/27 + (803*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/(54*ep) + (1226*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/(27*ep) + (320*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/(9*ep) + (1760*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/(27*ep) - (351*as^3*CA^2*CF*ep*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/16 - (261*as^3*CA*CF^2*ep*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/8 - 45*as^3*CF^3*ep*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3] + (1527*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/32 + (399*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/16 - (333*as^3*CF^3*ep^2*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/4 + (112*as^2*CA*CF*ep^3*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/9 + (112*as^2*CF^2*ep^3*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/9 - (112*as^2*CA*CF*ep^4*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/9 + (56*as^2*CF^2*ep^4*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/9 - (7*as*CF*ep^5*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/9 + (7*as*CF*ep^6*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/9 + (689*as^4*CA^2*CF*nf*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/81 + (896*as^4*CA*CF^2*nf*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/81 + (160*as^4*CF^3*nf*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/9 - (75*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/16 - (33*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/8 - (803*as^4*CA^3*CF*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/54 - (1226*as^4*CA^2*CF^2*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/27 - (320*as^4*CA*CF^3*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/9 - (1760*as^4*CF^4*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/27 + (1053*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/64 + (783*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/32 + (135*as^3*CF^3*ep^2*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/4 - (56*as^2*CA*CF*ep^4*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/9 - (56*as^2*CF^2*ep^4*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/9 + (7*as*CF*ep^6*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/36 + (509*as^3*CA^2*CF*PlusD[zb, 1]*Zeta[3])/8 + (387175*as^4*CA^3*CF*PlusD[zb, 1]*Zeta[3])/5832 + (7*as^3*CA*CF^2*PlusD[zb, 1]*Zeta[3])/12 - (1969985*as^4*CA^2*CF^2*PlusD[zb, 1]*Zeta[3])/11664 - 37*as^3*CF^3*PlusD[zb, 1]*Zeta[3] - (224983*as^4*CA*CF^3*PlusD[zb, 1]*Zeta[3])/648 + (2997*as^4*CF^4*PlusD[zb, 1]*Zeta[3])/4 + (8*as^4*C4AF*PlusD[zb, 1]*Zeta[3])/(3*dF) + (28*as^4*C3FF*CF^2*csum*PlusD[zb, 1]*Zeta[3])/(3*dF) + (803*as^4*CA^3*CF*PlusD[zb, 1]*Zeta[3])/(72*ep^3) + (163*as^4*CA^2*CF^2*PlusD[zb, 1]*Zeta[3])/(6*ep^3) + (119*as^4*CA*CF^3*PlusD[zb, 1]*Zeta[3])/(6*ep^3) + (110*as^4*CF^4*PlusD[zb, 1]*Zeta[3])/(9*ep^3) - (1232*as^4*CA^3*CF*PlusD[zb, 1]*Zeta[3])/(27*ep^2) - (6647*as^4*CA^2*CF^2*PlusD[zb, 1]*Zeta[3])/(216*ep^2) + (373*as^4*CA*CF^3*PlusD[zb, 1]*Zeta[3])/(36*ep^2) + (358*as^4*CF^4*PlusD[zb, 1]*Zeta[3])/(9*ep^2) - (117*as^3*CA^2*CF*PlusD[zb, 1]*Zeta[3])/(4*ep) + (2255*as^4*CA^3*CF*PlusD[zb, 1]*Zeta[3])/(972*ep) - (71*as^3*CA*CF^2*PlusD[zb, 1]*Zeta[3])/(2*ep) - (91285*as^4*CA^2*CF^2*PlusD[zb, 1]*Zeta[3])/(1944*ep) - (20*as^3*CF^3*PlusD[zb, 1]*Zeta[3])/ep + (101*as^4*CA*CF^3*PlusD[zb, 1]*Zeta[3])/(108*ep) + (601*as^4*CF^4*PlusD[zb, 1]*Zeta[3])/(3*ep) + (112*as^2*CA*CF*ep*PlusD[zb, 1]*Zeta[3])/3 + (425*as^3*CA^2*CF*ep*PlusD[zb, 1]*Zeta[3])/12 + (56*as^2*CF^2*ep*PlusD[zb, 1]*Zeta[3])/3 - (13*as^3*CA*CF^2*ep*PlusD[zb, 1]*Zeta[3])/36 - (357*as^3*CF^3*ep*PlusD[zb, 1]*Zeta[3])/2 - (112*as^2*CA*CF*ep^2*PlusD[zb, 1]*Zeta[3])/3 + (4805*as^3*CA^2*CF*ep^2*PlusD[zb, 1]*Zeta[3])/72 + (28*as^2*CF^2*ep^2*PlusD[zb, 1]*Zeta[3])/3 + (51311*as^3*CA*CF^2*ep^2*PlusD[zb, 1]*Zeta[3])/216 - (4859*as^3*CF^3*ep^2*PlusD[zb, 1]*Zeta[3])/8 - (28*as*CF*ep^3*PlusD[zb, 1]*Zeta[3])/3 + (140*as^2*CF^2*ep^3*PlusD[zb, 1]*Zeta[3])/3 + (28*as*CF*ep^4*PlusD[zb, 1]*Zeta[3])/3 + (224*as^2*CF^2*ep^4*PlusD[zb, 1]*Zeta[3])/3 - (25*as^3*CA*CF*nf*PlusD[zb, 1]*Zeta[3])/4 - (107581*as^4*CA^2*CF*nf*PlusD[zb, 1]*Zeta[3])/2916 - (11*as^3*CF^2*nf*PlusD[zb, 1]*Zeta[3])/6 + (17623*as^4*CA*CF^2*nf*PlusD[zb, 1]*Zeta[3])/2916 + (1777*as^4*CF^3*nf*PlusD[zb, 1]*Zeta[3])/18 - (16*as^4*C4FF*nf*PlusD[zb, 1]*Zeta[3])/(3*dF) + (689*as^4*CA^2*CF*nf*PlusD[zb, 1]*Zeta[3])/(108*ep^2) + (401*as^4*CA*CF^2*nf*PlusD[zb, 1]*Zeta[3])/(54*ep^2) + (10*as^4*CF^3*nf*PlusD[zb, 1]*Zeta[3])/(3*ep^2) - (8941*as^4*CA^2*CF*nf*PlusD[zb, 1]*Zeta[3])/(972*ep) + (6323*as^4*CA*CF^2*nf*PlusD[zb, 1]*Zeta[3])/(486*ep) + (149*as^4*CF^3*nf*PlusD[zb, 1]*Zeta[3])/(9*ep) - (25*as^3*CA*CF*ep*nf*PlusD[zb, 1]*Zeta[3])/6 - (121*as^3*CF^2*ep*nf*PlusD[zb, 1]*Zeta[3])/18 - (95*as^3*CA*CF*ep^2*nf*PlusD[zb, 1]*Zeta[3])/18 - (2959*as^3*CF^2*ep^2*nf*PlusD[zb, 1]*Zeta[3])/108 + (2030*as^4*CA*CF*nf^2*PlusD[zb, 1]*Zeta[3])/729 + (1189*as^4*CF^2*nf^2*PlusD[zb, 1]*Zeta[3])/729 + (290*as^4*CA*CF*nf^2*PlusD[zb, 1]*Zeta[3])/(243*ep) + (58*as^4*CF^2*nf^2*PlusD[zb, 1]*Zeta[3])/(243*ep) + (203467*as^4*CA^3*CF*Pi^2*PlusD[zb, 1]*Zeta[3])/972 + (28028*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 1]*Zeta[3])/243 + (1151*as^4*CA*CF^3*Pi^2*PlusD[zb, 1]*Zeta[3])/108 - (1619*as^4*CF^4*Pi^2*PlusD[zb, 1]*Zeta[3])/18 + (2*as^4*C4AF*Pi^2*PlusD[zb, 1]*Zeta[3])/(3*dF) - (9031*as^4*CA^3*CF*Pi^2*PlusD[zb, 1]*Zeta[3])/(216*ep) - (2068*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 1]*Zeta[3])/(27*ep) - (791*as^4*CA*CF^3*Pi^2*PlusD[zb, 1]*Zeta[3])/(18*ep) - (284*as^4*CF^4*Pi^2*PlusD[zb, 1]*Zeta[3])/(9*ep) - (2*as^4*C4AF*Pi^2*PlusD[zb, 1]*Zeta[3])/(3*dF*ep) + (3275*as^3*CA^2*CF*ep*Pi^2*PlusD[zb, 1]*Zeta[3])/48 + (1349*as^3*CA*CF^2*ep*Pi^2*PlusD[zb, 1]*Zeta[3])/24 + (107*as^3*CF^3*ep*Pi^2*PlusD[zb, 1]*Zeta[3])/3 - (17825*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 1]*Zeta[3])/96 - (1795*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 1]*Zeta[3])/144 + (703*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 1]*Zeta[3])/12 - (392*as^2*CA*CF*ep^3*Pi^2*PlusD[zb, 1]*Zeta[3])/9 - (140*as^2*CF^2*ep^3*Pi^2*PlusD[zb, 1]*Zeta[3])/9 + (392*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 1]*Zeta[3])/9 - (70*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 1]*Zeta[3])/9 + (7*as*CF*ep^5*Pi^2*PlusD[zb, 1]*Zeta[3])/3 - (7*as*CF*ep^6*Pi^2*PlusD[zb, 1]*Zeta[3])/3 - (30361*as^4*CA^2*CF*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/972 - (12307*as^4*CA*CF^2*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/486 - (326*as^4*CF^3*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/27 + (1025*as^3*CA*CF*ep^2*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/48 + (275*as^3*CF^2*ep^2*nf*Pi^2*PlusD[zb, 1]*Zeta[3])/72 + (351*as^3*CA^2*CF*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/4 - (2255*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/243 + (213*as^3*CA*CF^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/2 + (91285*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/486 + 60*as^3*CF^3*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3] - (101*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/27 - (2404*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 - (803*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(18*ep^2) - (326*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(3*ep^2) - (238*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(3*ep^2) - (440*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(9*ep^2) + (4928*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(27*ep) + (6647*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(54*ep) - (373*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(9*ep) - (1432*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(9*ep) - (1527*as^3*CA^2*CF*ep*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/8 - (7*as^3*CA*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/4 + 111*as^3*CF^3*ep*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3] - (224*as^2*CA*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 - (425*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/4 - (112*as^2*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 + (13*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/12 + (1071*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/2 + (224*as^2*CA*CF*ep^3*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 - (56*as^2*CF^2*ep^3*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 + (28*as*CF*ep^4*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 - (280*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 - (28*as*CF*ep^5*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 + (8941*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/243 - (12646*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/243 - (596*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/9 - (689*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(27*ep) - (802*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(27*ep) - (40*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(3*ep) + (75*as^3*CA*CF*ep*nf*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/4 + (11*as^3*CF^2*ep*nf*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/2 + (25*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/2 + (121*as^3*CF^2*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/6 - (1160*as^4*CA*CF*nf^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/243 - (232*as^4*CF^2*nf^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/243 + (9031*as^4*CA^3*CF*Pi^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/54 + (8272*as^4*CA^2*CF^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/27 + (1582*as^4*CA*CF^3*Pi^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/9 + (1136*as^4*CF^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/9 + (8*as^4*C4AF*Pi^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(3*dF) - (3275*as^3*CA^2*CF*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/16 - (1349*as^3*CA*CF^2*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/8 - 107*as^3*CF^3*ep^2*Pi^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3] + (784*as^2*CA*CF*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/9 + (280*as^2*CF^2*ep^4*Pi^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/9 - (7*as*CF*ep^6*Pi^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 - (9856*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/27 - (6647*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/27 + (746*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/9 + (2864*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/9 + (803*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/(9*ep) + (652*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/(3*ep) + (476*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/(3*ep) + (880*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/(9*ep) - (1053*as^3*CA^2*CF*ep*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/8 - (639*as^3*CA*CF^2*ep*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/4 - 90*as^3*CF^3*ep*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3] + (4581*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/16 + (21*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/8 - (333*as^3*CF^3*ep^2*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/2 + (224*as^2*CA*CF*ep^3*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/3 + (112*as^2*CF^2*ep^3*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/3 - (224*as^2*CA*CF*ep^4*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/3 + (56*as^2*CF^2*ep^4*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/3 - (14*as*CF*ep^5*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/3 + (14*as*CF*ep^6*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/3 + (1378*as^4*CA^2*CF*nf*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/27 + (1604*as^4*CA*CF^2*nf*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/27 + (80*as^4*CF^3*nf*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/3 - (225*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/8 - (33*as^3*CF^2*ep^2*nf*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/4 - (3212*as^4*CA^3*CF*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/27 - (2608*as^4*CA^2*CF^2*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/9 - (1904*as^4*CA*CF^3*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/9 - (3520*as^4*CF^4*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/27 + (1053*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/8 + (639*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/4 + 90*as^3*CF^3*ep^2*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3] - (448*as^2*CA*CF*ep^4*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/9 - (224*as^2*CF^2*ep^4*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/9 + (14*as*CF*ep^6*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/9 + (351*as^3*CA^2*CF*PlusD[zb, 2]*Zeta[3])/4 - (2255*as^4*CA^3*CF*PlusD[zb, 2]*Zeta[3])/243 + (155*as^3*CA*CF^2*PlusD[zb, 2]*Zeta[3])/2 + (304693*as^4*CA^2*CF^2*PlusD[zb, 2]*Zeta[3])/1944 + 20*as^3*CF^3*PlusD[zb, 2]*Zeta[3] - (22529*as^4*CA*CF^3*PlusD[zb, 2]*Zeta[3])/108 - (601*as^4*CF^4*PlusD[zb, 2]*Zeta[3])/3 - (803*as^4*CA^3*CF*PlusD[zb, 2]*Zeta[3])/(18*ep^2) - (339*as^4*CA^2*CF^2*PlusD[zb, 2]*Zeta[3])/(4*ep^2) - (277*as^4*CA*CF^3*PlusD[zb, 2]*Zeta[3])/(6*ep^2) - (110*as^4*CF^4*PlusD[zb, 2]*Zeta[3])/(9*ep^2) + (4928*as^4*CA^3*CF*PlusD[zb, 2]*Zeta[3])/(27*ep) + (19337*as^4*CA^2*CF^2*PlusD[zb, 2]*Zeta[3])/(216*ep) - (2215*as^4*CA*CF^3*PlusD[zb, 2]*Zeta[3])/(36*ep) - (358*as^4*CF^4*PlusD[zb, 2]*Zeta[3])/(9*ep) - (1527*as^3*CA^2*CF*ep*PlusD[zb, 2]*Zeta[3])/8 + (245*as^3*CA*CF^2*ep*PlusD[zb, 2]*Zeta[3])/12 + 37*as^3*CF^3*ep*PlusD[zb, 2]*Zeta[3] - (224*as^2*CA*CF*ep^2*PlusD[zb, 2]*Zeta[3])/3 - (425*as^3*CA^2*CF*ep^2*PlusD[zb, 2]*Zeta[3])/4 - (56*as^2*CF^2*ep^2*PlusD[zb, 2]*Zeta[3])/3 + (3793*as^3*CA*CF^2*ep^2*PlusD[zb, 2]*Zeta[3])/36 + (357*as^3*CF^3*ep^2*PlusD[zb, 2]*Zeta[3])/2 + (224*as^2*CA*CF*ep^3*PlusD[zb, 2]*Zeta[3])/3 - (28*as^2*CF^2*ep^3*PlusD[zb, 2]*Zeta[3])/3 + (28*as*CF*ep^4*PlusD[zb, 2]*Zeta[3])/3 - (140*as^2*CF^2*ep^4*PlusD[zb, 2]*Zeta[3])/3 - (28*as*CF*ep^5*PlusD[zb, 2]*Zeta[3])/3 + (8941*as^4*CA^2*CF*nf*PlusD[zb, 2]*Zeta[3])/243 - (23603*as^4*CA*CF^2*nf*PlusD[zb, 2]*Zeta[3])/486 - (149*as^4*CF^3*nf*PlusD[zb, 2]*Zeta[3])/9 - (689*as^4*CA^2*CF*nf*PlusD[zb, 2]*Zeta[3])/(27*ep) - (601*as^4*CA*CF^2*nf*PlusD[zb, 2]*Zeta[3])/(27*ep) - (10*as^4*CF^3*nf*PlusD[zb, 2]*Zeta[3])/(3*ep) + (75*as^3*CA*CF*ep*nf*PlusD[zb, 2]*Zeta[3])/4 + (11*as^3*CF^2*ep*nf*PlusD[zb, 2]*Zeta[3])/6 + (25*as^3*CA*CF*ep^2*nf*PlusD[zb, 2]*Zeta[3])/2 + (121*as^3*CF^2*ep^2*nf*PlusD[zb, 2]*Zeta[3])/18 - (1160*as^4*CA*CF*nf^2*PlusD[zb, 2]*Zeta[3])/243 - (58*as^4*CF^2*nf^2*PlusD[zb, 2]*Zeta[3])/243 + (9031*as^4*CA^3*CF*Pi^2*PlusD[zb, 2]*Zeta[3])/54 + (26101*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 2]*Zeta[3])/108 + (1963*as^4*CA*CF^3*Pi^2*PlusD[zb, 2]*Zeta[3])/18 + (284*as^4*CF^4*Pi^2*PlusD[zb, 2]*Zeta[3])/9 + (8*as^4*C4AF*Pi^2*PlusD[zb, 2]*Zeta[3])/(3*dF) - (3275*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 2]*Zeta[3])/16 - (3113*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 2]*Zeta[3])/24 - (107*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 2]*Zeta[3])/3 + (784*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 2]*Zeta[3])/9 + (140*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 2]*Zeta[3])/9 - (7*as*CF*ep^6*Pi^2*PlusD[zb, 2]*Zeta[3])/3 - (19712*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/27 - (19337*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/54 + (2215*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/9 + (1432*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/9 + (1606*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/(9*ep) + (339*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/ep + (554*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/(3*ep) + (440*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/(9*ep) - (1053*as^3*CA^2*CF*ep*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/4 - (465*as^3*CA*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/2 - 60*as^3*CF^3*ep*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3] + (4581*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/8 - (245*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/4 - 111*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3] + (448*as^2*CA*CF*ep^3*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/3 + (112*as^2*CF^2*ep^3*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/3 - (448*as^2*CA*CF*ep^4*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/3 + (56*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/3 - (28*as*CF*ep^5*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/3 + (28*as*CF*ep^6*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/3 + (2756*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/27 + (2404*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/27 + (40*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/3 - (225*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/4 - (11*as^3*CF^2*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/2 - (3212*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3])/9 - 678*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3] - (1108*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3])/3 - (880*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3])/9 + (3159*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3])/8 + (1395*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3])/4 + 90*as^3*CF^3*ep^2*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3] - (448*as^2*CA*CF*ep^4*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3])/3 - (112*as^2*CF^2*ep^4*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3])/3 + (14*as*CF*ep^6*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3])/3 - (39424*as^4*CA^3*CF*PlusD[zb, 3]*Zeta[3])/81 - (53459*as^4*CA^2*CF^2*PlusD[zb, 3]*Zeta[3])/324 + (5899*as^4*CA*CF^3*PlusD[zb, 3]*Zeta[3])/54 + (716*as^4*CF^4*PlusD[zb, 3]*Zeta[3])/27 + (3212*as^4*CA^3*CF*PlusD[zb, 3]*Zeta[3])/(27*ep) + (1043*as^4*CA^2*CF^2*PlusD[zb, 3]*Zeta[3])/(6*ep) + (593*as^4*CA*CF^3*PlusD[zb, 3]*Zeta[3])/(9*ep) + (220*as^4*CF^4*PlusD[zb, 3]*Zeta[3])/(27*ep) - (351*as^3*CA^2*CF*ep*PlusD[zb, 3]*Zeta[3])/2 - (323*as^3*CA*CF^2*ep*PlusD[zb, 3]*Zeta[3])/3 - (40*as^3*CF^3*ep*PlusD[zb, 3]*Zeta[3])/3 + (1527*as^3*CA^2*CF*ep^2*PlusD[zb, 3]*Zeta[3])/4 - (749*as^3*CA*CF^2*ep^2*PlusD[zb, 3]*Zeta[3])/18 - (74*as^3*CF^3*ep^2*PlusD[zb, 3]*Zeta[3])/3 + (896*as^2*CA*CF*ep^3*PlusD[zb, 3]*Zeta[3])/9 + (112*as^2*CF^2*ep^3*PlusD[zb, 3]*Zeta[3])/9 - (896*as^2*CA*CF*ep^4*PlusD[zb, 3]*Zeta[3])/9 + (56*as^2*CF^2*ep^4*PlusD[zb, 3]*Zeta[3])/9 - (56*as*CF*ep^5*PlusD[zb, 3]*Zeta[3])/9 + (56*as*CF*ep^6*PlusD[zb, 3]*Zeta[3])/9 + (5512*as^4*CA^2*CF*nf*PlusD[zb, 3]*Zeta[3])/81 + (3464*as^4*CA*CF^2*nf*PlusD[zb, 3]*Zeta[3])/81 + (20*as^4*CF^3*nf*PlusD[zb, 3]*Zeta[3])/9 - (75*as^3*CA*CF*ep^2*nf*PlusD[zb, 3]*Zeta[3])/2 - (11*as^3*CF^2*ep^2*nf*PlusD[zb, 3]*Zeta[3])/9 - (12848*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3])/27 - (2086*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3])/3 - (2372*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3])/9 - (880*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3])/27 + (1053*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3])/2 + 323*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3] + 40*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3] - (1792*as^2*CA*CF*ep^4*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3])/9 - (224*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3])/9 + (56*as*CF*ep^6*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3])/9 - (6424*as^4*CA^3*CF*PlusD[zb, 4]*Zeta[3])/27 - (3181*as^4*CA^2*CF^2*PlusD[zb, 4]*Zeta[3])/12 - (1225*as^4*CA*CF^3*PlusD[zb, 4]*Zeta[3])/18 - (110*as^4*CF^4*PlusD[zb, 4]*Zeta[3])/27 + (1053*as^3*CA^2*CF*ep^2*PlusD[zb, 4]*Zeta[3])/4 + (659*as^3*CA*CF^2*ep^2*PlusD[zb, 4]*Zeta[3])/6 + (20*as^3*CF^3*ep^2*PlusD[zb, 4]*Zeta[3])/3 - (896*as^2*CA*CF*ep^4*PlusD[zb, 4]*Zeta[3])/9 - (56*as^2*CF^2*ep^4*PlusD[zb, 4]*Zeta[3])/9 + (28*as*CF*ep^6*PlusD[zb, 4]*Zeta[3])/9 + (377*as^3*CA^2*CF*del[zb]*Zeta[3]^2)/16 - (3488161*as^4*CA^3*CF*del[zb]*Zeta[3]^2)/186624 + (as^3*CA*CF^2*del[zb]*Zeta[3]^2)/16 - (3229723*as^4*CA^2*CF^2*del[zb]*Zeta[3]^2)/11664 + (197*as^3*CF^3*del[zb]*Zeta[3]^2)/4 + (1691887*as^4*CA*CF^3*del[zb]*Zeta[3]^2)/2592 - (2323*as^4*CF^4*del[zb]*Zeta[3]^2)/6 + (119*as^4*C4AF*del[zb]*Zeta[3]^2)/(36*dF) + (142*as^4*C3FF*CF^2*csum*del[zb]*Zeta[3]^2)/(9*dF) - (160555*as^4*CA^3*CF*del[zb]*Zeta[3]^2)/(13824*ep^2) - (117601*as^4*CA^2*CF^2*del[zb]*Zeta[3]^2)/(5184*ep^2) + (1393*as^4*CA*CF^3*del[zb]*Zeta[3]^2)/(144*ep^2) - (1276*as^4*CF^4*del[zb]*Zeta[3]^2)/(27*ep^2) - (3*as^4*C4AF*del[zb]*Zeta[3]^2)/(8*dF*ep^2) + (267389*as^4*CA^3*CF*del[zb]*Zeta[3]^2)/(5184*ep) - (68801*as^4*CA^2*CF^2*del[zb]*Zeta[3]^2)/(1944*ep) + (139193*as^4*CA*CF^3*del[zb]*Zeta[3]^2)/(864*ep) - (12005*as^4*CF^4*del[zb]*Zeta[3]^2)/(108*ep) + (43*as^4*C4AF*del[zb]*Zeta[3]^2)/(12*dF*ep) - (172*as^4*C3FF*CF^2*csum*del[zb]*Zeta[3]^2)/(3*dF*ep) - (11399*as^3*CA^2*CF*ep*del[zb]*Zeta[3]^2)/192 - (607*as^3*CA*CF^2*ep*del[zb]*Zeta[3]^2)/12 + (179*as^3*CF^3*ep*del[zb]*Zeta[3]^2)/2 - (196*as^2*CA*CF*ep^2*del[zb]*Zeta[3]^2)/9 - (10625*as^3*CA^2*CF*ep^2*del[zb]*Zeta[3]^2)/288 - (98*as^2*CF^2*ep^2*del[zb]*Zeta[3]^2)/9 - (9611*as^3*CA*CF^2*ep^2*del[zb]*Zeta[3]^2)/36 + (8281*as^3*CF^3*ep^2*del[zb]*Zeta[3]^2)/16 + (196*as^2*CA*CF*ep^3*del[zb]*Zeta[3]^2)/9 - (49*as^2*CF^2*ep^3*del[zb]*Zeta[3]^2)/9 + (49*as*CF*ep^4*del[zb]*Zeta[3]^2)/18 - (245*as^2*CF^2*ep^4*del[zb]*Zeta[3]^2)/9 - (49*as*CF*ep^5*del[zb]*Zeta[3]^2)/18 + (2939465*as^4*CA^2*CF*nf*del[zb]*Zeta[3]^2)/186624 + (575453*as^4*CA*CF^2*nf*del[zb]*Zeta[3]^2)/10368 - (9412*as^4*CF^3*nf*del[zb]*Zeta[3]^2)/81 - (7*as^4*C4FF*nf*del[zb]*Zeta[3]^2)/(9*dF) - (157745*as^4*CA^2*CF*nf*del[zb]*Zeta[3]^2)/(20736*ep) + (72835*as^4*CA*CF^2*nf*del[zb]*Zeta[3]^2)/(15552*ep) - (1249*as^4*CF^3*nf*del[zb]*Zeta[3]^2)/(54*ep) - (7*as^4*C4FF*nf*del[zb]*Zeta[3]^2)/(6*dF*ep) + (625*as^3*CA*CF*ep*nf*del[zb]*Zeta[3]^2)/96 + (121*as^3*CF^2*ep*nf*del[zb]*Zeta[3]^2)/48 + (625*as^3*CA*CF*ep^2*nf*del[zb]*Zeta[3]^2)/144 + (1331*as^3*CF^2*ep^2*nf*del[zb]*Zeta[3]^2)/144 - (21025*as^4*CA*CF*nf^2*del[zb]*Zeta[3]^2)/11664 - (841*as^4*CF^2*nf^2*del[zb]*Zeta[3]^2)/1458 + (1805593*as^4*CA^3*CF*Pi^2*del[zb]*Zeta[3]^2)/41472 + (1097033*as^4*CA^2*CF^2*Pi^2*del[zb]*Zeta[3]^2)/15552 - (5261*as^4*CA*CF^3*Pi^2*del[zb]*Zeta[3]^2)/108 + (1709*as^4*CF^4*Pi^2*del[zb]*Zeta[3]^2)/12 + (1123*as^4*C4AF*Pi^2*del[zb]*Zeta[3]^2)/(288*dF) - (23669*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Zeta[3]^2)/432 + (4253*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Zeta[3]^2)/192 - (5381*as^3*CF^3*ep^2*Pi^2*del[zb]*Zeta[3]^2)/48 + (686*as^2*CA*CF*ep^4*Pi^2*del[zb]*Zeta[3]^2)/27 + (245*as^2*CF^2*ep^4*Pi^2*del[zb]*Zeta[3]^2)/27 - (49*as*CF*ep^6*Pi^2*del[zb]*Zeta[3]^2)/72 - (267389*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/1296 + (68801*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/486 - (139193*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/216 + (12005*as^4*CF^4*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/27 - (43*as^4*C4AF*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/(3*dF) + (688*as^4*C3FF*CF^2*csum*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/(3*dF) + (160555*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/(3456*ep) + (117601*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/(1296*ep) - (1393*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/(36*ep) + (5104*as^4*CF^4*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/(27*ep) + (3*as^4*C4AF*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/(2*dF*ep) - (1131*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/16 - (3*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/16 - (591*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/4 + (11399*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/64 + (607*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/4 - (537*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/2 + (392*as^2*CA*CF*ep^3*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/9 + (196*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/9 - (392*as^2*CA*CF*ep^4*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/9 + (98*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/9 - (49*as*CF*ep^5*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/18 + (49*as*CF*ep^6*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/18 + (157745*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/5184 - (72835*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/3888 + (2498*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/27 + (14*as^4*C4FF*nf*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/(3*dF) - (625*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/32 - (121*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/16 - (160555*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/1728 - (117601*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/648 + (1393*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/18 - (10208*as^4*CF^4*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/27 - (3*as^4*C4AF*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/dF + (3393*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/32 + (9*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/32 + (1773*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/8 - (392*as^2*CA*CF*ep^4*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/9 - (196*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/9 + (49*as*CF*ep^6*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/36 - (267389*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[3]^2)/648 - (3661*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[3]^2)/48 - (24701*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[3]^2)/108 + (12005*as^4*CF^4*PlusD[zb, 0]*Zeta[3]^2)/54 - (86*as^4*C4AF*PlusD[zb, 0]*Zeta[3]^2)/(3*dF) + (344*as^4*C3FF*CF^2*csum*PlusD[zb, 0]*Zeta[3]^2)/(3*dF) + (160555*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[3]^2)/(1728*ep) + (57821*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[3]^2)/(432*ep) + (541*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[3]^2)/(18*ep) + (2552*as^4*CF^4*PlusD[zb, 0]*Zeta[3]^2)/(27*ep) + (3*as^4*C4AF*PlusD[zb, 0]*Zeta[3]^2)/(dF*ep) - (1131*as^3*CA^2*CF*ep*PlusD[zb, 0]*Zeta[3]^2)/8 - (221*as^3*CA*CF^2*ep*PlusD[zb, 0]*Zeta[3]^2)/4 - (197*as^3*CF^3*ep*PlusD[zb, 0]*Zeta[3]^2)/2 + (11399*as^3*CA^2*CF*ep^2*PlusD[zb, 0]*Zeta[3]^2)/32 + (3533*as^3*CA*CF^2*ep^2*PlusD[zb, 0]*Zeta[3]^2)/48 - 179*as^3*CF^3*ep^2*PlusD[zb, 0]*Zeta[3]^2 + (784*as^2*CA*CF*ep^3*PlusD[zb, 0]*Zeta[3]^2)/9 + (196*as^2*CF^2*ep^3*PlusD[zb, 0]*Zeta[3]^2)/9 - (784*as^2*CA*CF*ep^4*PlusD[zb, 0]*Zeta[3]^2)/9 + (98*as^2*CF^2*ep^4*PlusD[zb, 0]*Zeta[3]^2)/9 - (49*as*CF*ep^5*PlusD[zb, 0]*Zeta[3]^2)/9 + (49*as*CF*ep^6*PlusD[zb, 0]*Zeta[3]^2)/9 + (157745*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[3]^2)/2592 + (121*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[3]^2)/6 + (1249*as^4*CF^3*nf*PlusD[zb, 0]*Zeta[3]^2)/27 + (28*as^4*C4FF*nf*PlusD[zb, 0]*Zeta[3]^2)/(3*dF) - (625*as^3*CA*CF*ep^2*nf*PlusD[zb, 0]*Zeta[3]^2)/16 - (121*as^3*CF^2*ep^2*nf*PlusD[zb, 0]*Zeta[3]^2)/24 - (160555*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/432 - (57821*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/108 - (1082*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/9 - (10208*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/27 - (12*as^4*C4AF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/dF + (3393*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/8 + (663*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/4 + (591*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/2 - (1568*as^2*CA*CF*ep^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/9 - (392*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/9 + (49*as*CF*ep^6*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/9 - (160555*as^4*CA^3*CF*PlusD[zb, 1]*Zeta[3]^2)/216 - (7430*as^4*CA^2*CF^2*PlusD[zb, 1]*Zeta[3]^2)/9 - (4639*as^4*CA*CF^3*PlusD[zb, 1]*Zeta[3]^2)/18 - (5104*as^4*CF^4*PlusD[zb, 1]*Zeta[3]^2)/27 - (24*as^4*C4AF*PlusD[zb, 1]*Zeta[3]^2)/dF + (3393*as^3*CA^2*CF*ep^2*PlusD[zb, 1]*Zeta[3]^2)/4 + 331*as^3*CA*CF^2*ep^2*PlusD[zb, 1]*Zeta[3]^2 + 197*as^3*CF^3*ep^2*PlusD[zb, 1]*Zeta[3]^2 - (3136*as^2*CA*CF*ep^4*PlusD[zb, 1]*Zeta[3]^2)/9 - (392*as^2*CF^2*ep^4*PlusD[zb, 1]*Zeta[3]^2)/9 + (98*as*CF*ep^6*PlusD[zb, 1]*Zeta[3]^2)/9 + (60263*as^3*CA^2*CF*del[zb]*Zeta[5])/1440 + (21018841*as^4*CA^3*CF*del[zb]*Zeta[5])/622080 + (227*as^3*CA*CF^2*del[zb]*Zeta[5])/20 + (21318043*as^4*CA^2*CF^2*del[zb]*Zeta[5])/51840 - (387*as^3*CF^3*del[zb]*Zeta[5])/20 - (75659179*as^4*CA*CF^3*del[zb]*Zeta[5])/51840 + (76621*as^4*CF^4*del[zb]*Zeta[5])/48 + (1079*as^4*C4AF*del[zb]*Zeta[5])/(216*dF) + (5357*as^4*C3FF*CF^2*csum*del[zb]*Zeta[5])/(27*dF) + (62153*as^4*CA^3*CF*del[zb]*Zeta[5])/(7680*ep^3) + (53437*as^4*CA^2*CF^2*del[zb]*Zeta[5])/(2880*ep^3) + (459*as^4*CA*CF^3*del[zb]*Zeta[5])/(80*ep^3) + (122*as^4*CF^4*del[zb]*Zeta[5])/(15*ep^3) - (as^4*C4AF*del[zb]*Zeta[5])/(32*dF*ep^3) - (24065*as^4*CA^3*CF*del[zb]*Zeta[5])/(768*ep^2) - (8411*as^4*CA^2*CF^2*del[zb]*Zeta[5])/(1080*ep^2) - (5687*as^4*CA*CF^3*del[zb]*Zeta[5])/(288*ep^2) + (2143*as^4*CF^4*del[zb]*Zeta[5])/(60*ep^2) + (113*as^4*C4AF*del[zb]*Zeta[5])/(96*dF*ep^2) - (40*as^4*C3FF*CF^2*csum*del[zb]*Zeta[5])/(3*dF*ep^2) - (14891*as^3*CA^2*CF*del[zb]*Zeta[5])/(720*ep) - (146809*as^4*CA^3*CF*del[zb]*Zeta[5])/(103680*ep) - (96*as^3*CA*CF^2*del[zb]*Zeta[5])/(5*ep) + (1283279*as^4*CA^2*CF^2*del[zb]*Zeta[5])/(25920*ep) - (54*as^3*CF^3*del[zb]*Zeta[5])/(5*ep) - (392497*as^4*CA*CF^3*del[zb]*Zeta[5])/(2160*ep) + (33763*as^4*CF^4*del[zb]*Zeta[5])/(120*ep) + (85*as^4*C4AF*del[zb]*Zeta[5])/(72*dF*ep) + (496*as^4*C3FF*CF^2*csum*del[zb]*Zeta[5])/(9*dF*ep) + (124*as^2*CA*CF*ep*del[zb]*Zeta[5])/5 + (47107*as^3*CA^2*CF*ep*del[zb]*Zeta[5])/2160 + (62*as^2*CF^2*ep*del[zb]*Zeta[5])/5 + (6119*as^3*CA*CF^2*ep*del[zb]*Zeta[5])/120 - (4587*as^3*CF^3*ep*del[zb]*Zeta[5])/40 - (124*as^2*CA*CF*ep^2*del[zb]*Zeta[5])/5 + (105227*as^3*CA^2*CF*ep^2*del[zb]*Zeta[5])/2592 + (31*as^2*CF^2*ep^2*del[zb]*Zeta[5])/5 + (495271*as^3*CA*CF^2*ep^2*del[zb]*Zeta[5])/1440 - (72513*as^3*CF^3*ep^2*del[zb]*Zeta[5])/160 - (31*as*CF*ep^3*del[zb]*Zeta[5])/5 + 31*as^2*CF^2*ep^3*del[zb]*Zeta[5] + (31*as*CF*ep^4*del[zb]*Zeta[5])/5 + (248*as^2*CF^2*ep^4*del[zb]*Zeta[5])/5 - (2771*as^3*CA*CF*nf*del[zb]*Zeta[5])/720 - (344399*as^4*CA^2*CF*nf*del[zb]*Zeta[5])/15552 - (91*as^3*CF^2*nf*del[zb]*Zeta[5])/40 - (5375261*as^4*CA*CF^2*nf*del[zb]*Zeta[5])/62208 + (315137*as^4*CF^3*nf*del[zb]*Zeta[5])/3240 - (1273*as^4*C4FF*nf*del[zb]*Zeta[5])/(216*dF) + (48821*as^4*CA^2*CF*nf*del[zb]*Zeta[5])/(11520*ep^2) + (25657*as^4*CA*CF^2*nf*del[zb]*Zeta[5])/(8640*ep^2) + (143*as^4*CF^3*nf*del[zb]*Zeta[5])/(90*ep^2) - (5*as^4*C4FF*nf*del[zb]*Zeta[5])/(12*dF*ep^2) - (552997*as^4*CA^2*CF*nf*del[zb]*Zeta[5])/(103680*ep) - (78451*as^4*CA*CF^2*nf*del[zb]*Zeta[5])/(17280*ep) + (4523*as^4*CF^3*nf*del[zb]*Zeta[5])/(540*ep) - (5*as^4*C4FF*nf*del[zb]*Zeta[5])/(18*dF*ep) - (2771*as^3*CA*CF*ep*nf*del[zb]*Zeta[5])/1080 - (1001*as^3*CF^2*ep*nf*del[zb]*Zeta[5])/120 - (8917*as^3*CA*CF*ep^2*nf*del[zb]*Zeta[5])/3240 - (24479*as^3*CF^2*ep^2*nf*del[zb]*Zeta[5])/720 + (66997*as^4*CA*CF*nf^2*del[zb]*Zeta[5])/38880 + (17917*as^4*CF^2*nf^2*del[zb]*Zeta[5])/4860 + (9571*as^4*CA*CF*nf^2*del[zb]*Zeta[5])/(12960*ep) + (437*as^4*CF^2*nf^2*del[zb]*Zeta[5])/(810*ep) + (29932727*as^4*CA^3*CF*Pi^2*del[zb]*Zeta[5])/207360 + (227191*as^4*CA^2*CF^2*Pi^2*del[zb]*Zeta[5])/12960 + (154043*as^4*CA*CF^3*Pi^2*del[zb]*Zeta[5])/1440 - (4663*as^4*CF^4*Pi^2*del[zb]*Zeta[5])/36 - (745*as^4*C4AF*Pi^2*del[zb]*Zeta[5])/(96*dF) + (506*as^4*C3FF*CF^2*csum*Pi^2*del[zb]*Zeta[5])/(9*dF) - (105083*as^4*CA^3*CF*Pi^2*del[zb]*Zeta[5])/(3456*ep) - (447137*as^4*CA^2*CF^2*Pi^2*del[zb]*Zeta[5])/(8640*ep) - (27*as^4*CA*CF^3*Pi^2*del[zb]*Zeta[5])/(20*ep) - (2429*as^4*CF^4*Pi^2*del[zb]*Zeta[5])/(90*ep) - (25*as^4*C4AF*Pi^2*del[zb]*Zeta[5])/(96*dF*ep) + (419533*as^3*CA^2*CF*ep*Pi^2*del[zb]*Zeta[5])/8640 + (2257*as^3*CA*CF^2*ep*Pi^2*del[zb]*Zeta[5])/80 + (84*as^3*CF^3*ep*Pi^2*del[zb]*Zeta[5])/5 - (2088787*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Zeta[5])/17280 - (1471*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Zeta[5])/48 + (1707*as^3*CF^3*ep^2*Pi^2*del[zb]*Zeta[5])/80 - (434*as^2*CA*CF*ep^3*Pi^2*del[zb]*Zeta[5])/15 - (31*as^2*CF^2*ep^3*Pi^2*del[zb]*Zeta[5])/3 + (434*as^2*CA*CF*ep^4*Pi^2*del[zb]*Zeta[5])/15 - (31*as^2*CF^2*ep^4*Pi^2*del[zb]*Zeta[5])/6 + (31*as*CF*ep^5*Pi^2*del[zb]*Zeta[5])/20 - (31*as*CF*ep^6*Pi^2*del[zb]*Zeta[5])/20 - (2156797*as^4*CA^2*CF*nf*Pi^2*del[zb]*Zeta[5])/103680 - (201557*as^4*CA*CF^2*nf*Pi^2*del[zb]*Zeta[5])/25920 - (61*as^4*CF^3*nf*Pi^2*del[zb]*Zeta[5])/30 + (35*as^4*C4FF*nf*Pi^2*del[zb]*Zeta[5])/(12*dF) + (113611*as^3*CA*CF*ep^2*nf*Pi^2*del[zb]*Zeta[5])/8640 + (455*as^3*CF^2*ep^2*nf*Pi^2*del[zb]*Zeta[5])/96 + (14891*as^3*CA^2*CF*del[zb]*Log[Q2/mu2]*Zeta[5])/240 + (146809*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]*Zeta[5])/25920 + (288*as^3*CA*CF^2*del[zb]*Log[Q2/mu2]*Zeta[5])/5 - (1283279*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]*Zeta[5])/6480 + (162*as^3*CF^3*del[zb]*Log[Q2/mu2]*Zeta[5])/5 + (392497*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]*Zeta[5])/540 - (33763*as^4*CF^4*del[zb]*Log[Q2/mu2]*Zeta[5])/30 - (85*as^4*C4AF*del[zb]*Log[Q2/mu2]*Zeta[5])/(18*dF) - (1984*as^4*C3FF*CF^2*csum*del[zb]*Log[Q2/mu2]*Zeta[5])/(9*dF) - (62153*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]*Zeta[5])/(1920*ep^2) - (53437*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]*Zeta[5])/(720*ep^2) - (459*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]*Zeta[5])/(20*ep^2) - (488*as^4*CF^4*del[zb]*Log[Q2/mu2]*Zeta[5])/(15*ep^2) + (as^4*C4AF*del[zb]*Log[Q2/mu2]*Zeta[5])/(8*dF*ep^2) + (24065*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]*Zeta[5])/(192*ep) + (8411*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]*Zeta[5])/(270*ep) + (5687*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]*Zeta[5])/(72*ep) - (2143*as^4*CF^4*del[zb]*Log[Q2/mu2]*Zeta[5])/(15*ep) - (113*as^4*C4AF*del[zb]*Log[Q2/mu2]*Zeta[5])/(24*dF*ep) + (160*as^4*C3FF*CF^2*csum*del[zb]*Log[Q2/mu2]*Zeta[5])/(3*dF*ep) - (60263*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]*Zeta[5])/480 - (681*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]*Zeta[5])/20 + (1161*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]*Zeta[5])/20 - (248*as^2*CA*CF*ep^2*del[zb]*Log[Q2/mu2]*Zeta[5])/5 - (47107*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]*Zeta[5])/720 - (124*as^2*CF^2*ep^2*del[zb]*Log[Q2/mu2]*Zeta[5])/5 - (6119*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]*Zeta[5])/40 + (13761*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]*Zeta[5])/40 + (248*as^2*CA*CF*ep^3*del[zb]*Log[Q2/mu2]*Zeta[5])/5 - (62*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]*Zeta[5])/5 + (31*as*CF*ep^4*del[zb]*Log[Q2/mu2]*Zeta[5])/5 - 62*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]*Zeta[5] - (31*as*CF*ep^5*del[zb]*Log[Q2/mu2]*Zeta[5])/5 + (552997*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/25920 + (78451*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/4320 - (4523*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/135 + (10*as^4*C4FF*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/(9*dF) - (48821*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/(2880*ep) - (25657*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/(2160*ep) - (286*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/(45*ep) + (5*as^4*C4FF*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/(3*dF*ep) + (2771*as^3*CA*CF*ep*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/240 + (273*as^3*CF^2*ep*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/40 + (2771*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/360 + (1001*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/40 - (9571*as^4*CA*CF*nf^2*del[zb]*Log[Q2/mu2]*Zeta[5])/3240 - (874*as^4*CF^2*nf^2*del[zb]*Log[Q2/mu2]*Zeta[5])/405 + (105083*as^4*CA^3*CF*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[5])/864 + (447137*as^4*CA^2*CF^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[5])/2160 + (27*as^4*CA*CF^3*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[5])/5 + (4858*as^4*CF^4*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[5])/45 + (25*as^4*C4AF*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[5])/(24*dF) - (419533*as^3*CA^2*CF*ep^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[5])/2880 - (6771*as^3*CA*CF^2*ep^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[5])/80 - (252*as^3*CF^3*ep^2*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[5])/5 + (868*as^2*CA*CF*ep^4*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[5])/15 + (62*as^2*CF^2*ep^4*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[5])/3 - (31*as*CF*ep^6*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[5])/20 - (24065*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2*Zeta[5])/96 - (8411*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2*Zeta[5])/135 - (5687*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2*Zeta[5])/36 + (4286*as^4*CF^4*del[zb]*Log[Q2/mu2]^2*Zeta[5])/15 + (113*as^4*C4AF*del[zb]*Log[Q2/mu2]^2*Zeta[5])/(12*dF) - (320*as^4*C3FF*CF^2*csum*del[zb]*Log[Q2/mu2]^2*Zeta[5])/(3*dF) + (62153*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^2*Zeta[5])/(960*ep) + (53437*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^2*Zeta[5])/(360*ep) + (459*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^2*Zeta[5])/(10*ep) + (976*as^4*CF^4*del[zb]*Log[Q2/mu2]^2*Zeta[5])/(15*ep) - (as^4*C4AF*del[zb]*Log[Q2/mu2]^2*Zeta[5])/(4*dF*ep) - (14891*as^3*CA^2*CF*ep*del[zb]*Log[Q2/mu2]^2*Zeta[5])/160 - (432*as^3*CA*CF^2*ep*del[zb]*Log[Q2/mu2]^2*Zeta[5])/5 - (243*as^3*CF^3*ep*del[zb]*Log[Q2/mu2]^2*Zeta[5])/5 + (60263*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^2*Zeta[5])/320 + (2043*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^2*Zeta[5])/40 - (3483*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^2*Zeta[5])/40 + (248*as^2*CA*CF*ep^3*del[zb]*Log[Q2/mu2]^2*Zeta[5])/5 + (124*as^2*CF^2*ep^3*del[zb]*Log[Q2/mu2]^2*Zeta[5])/5 - (248*as^2*CA*CF*ep^4*del[zb]*Log[Q2/mu2]^2*Zeta[5])/5 + (62*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^2*Zeta[5])/5 - (31*as*CF*ep^5*del[zb]*Log[Q2/mu2]^2*Zeta[5])/10 + (31*as*CF*ep^6*del[zb]*Log[Q2/mu2]^2*Zeta[5])/10 + (48821*as^4*CA^2*CF*nf*del[zb]*Log[Q2/mu2]^2*Zeta[5])/1440 + (25657*as^4*CA*CF^2*nf*del[zb]*Log[Q2/mu2]^2*Zeta[5])/1080 + (572*as^4*CF^3*nf*del[zb]*Log[Q2/mu2]^2*Zeta[5])/45 - (10*as^4*C4FF*nf*del[zb]*Log[Q2/mu2]^2*Zeta[5])/(3*dF) - (2771*as^3*CA*CF*ep^2*nf*del[zb]*Log[Q2/mu2]^2*Zeta[5])/160 - (819*as^3*CF^2*ep^2*nf*del[zb]*Log[Q2/mu2]^2*Zeta[5])/80 - (62153*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]^3*Zeta[5])/720 - (53437*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]^3*Zeta[5])/270 - (306*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]^3*Zeta[5])/5 - (3904*as^4*CF^4*del[zb]*Log[Q2/mu2]^3*Zeta[5])/45 + (as^4*C4AF*del[zb]*Log[Q2/mu2]^3*Zeta[5])/(3*dF) + (14891*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]^3*Zeta[5])/160 + (432*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]^3*Zeta[5])/5 + (243*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]^3*Zeta[5])/5 - (496*as^2*CA*CF*ep^4*del[zb]*Log[Q2/mu2]^3*Zeta[5])/15 - (248*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]^3*Zeta[5])/15 + (31*as*CF*ep^6*del[zb]*Log[Q2/mu2]^3*Zeta[5])/30 + (14891*as^3*CA^2*CF*PlusD[zb, 0]*Zeta[5])/120 + (146809*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[5])/12960 + (1791*as^3*CA*CF^2*PlusD[zb, 0]*Zeta[5])/20 - (120197*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[5])/6480 + (108*as^3*CF^3*PlusD[zb, 0]*Zeta[5])/5 + (173419*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[5])/1080 - (33763*as^4*CF^4*PlusD[zb, 0]*Zeta[5])/60 - (85*as^4*C4AF*PlusD[zb, 0]*Zeta[5])/(9*dF) - (992*as^4*C3FF*CF^2*csum*PlusD[zb, 0]*Zeta[5])/(9*dF) - (62153*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[5])/(960*ep^2) - (9487*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[5])/(80*ep^2) - (191*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[5])/(5*ep^2) - (244*as^4*CF^4*PlusD[zb, 0]*Zeta[5])/(15*ep^2) + (as^4*C4AF*PlusD[zb, 0]*Zeta[5])/(4*dF*ep^2) + (24065*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[5])/(96*ep) + (18257*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[5])/(240*ep) - (2411*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[5])/(180*ep) - (2143*as^4*CF^4*PlusD[zb, 0]*Zeta[5])/(30*ep) - (113*as^4*C4AF*PlusD[zb, 0]*Zeta[5])/(12*dF*ep) + (80*as^4*C3FF*CF^2*csum*PlusD[zb, 0]*Zeta[5])/(3*dF*ep) - (60263*as^3*CA^2*CF*ep*PlusD[zb, 0]*Zeta[5])/240 + (23*as^3*CA*CF^2*ep*PlusD[zb, 0]*Zeta[5])/8 + (387*as^3*CF^3*ep*PlusD[zb, 0]*Zeta[5])/10 - (496*as^2*CA*CF*ep^2*PlusD[zb, 0]*Zeta[5])/5 - (47107*as^3*CA^2*CF*ep^2*PlusD[zb, 0]*Zeta[5])/360 - (124*as^2*CF^2*ep^2*PlusD[zb, 0]*Zeta[5])/5 + (3107*as^3*CA*CF^2*ep^2*PlusD[zb, 0]*Zeta[5])/120 + (4587*as^3*CF^3*ep^2*PlusD[zb, 0]*Zeta[5])/20 + (496*as^2*CA*CF*ep^3*PlusD[zb, 0]*Zeta[5])/5 - (62*as^2*CF^2*ep^3*PlusD[zb, 0]*Zeta[5])/5 + (62*as*CF*ep^4*PlusD[zb, 0]*Zeta[5])/5 - 62*as^2*CF^2*ep^4*PlusD[zb, 0]*Zeta[5] - (62*as*CF*ep^5*PlusD[zb, 0]*Zeta[5])/5 + (552997*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[5])/12960 - (43633*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[5])/1296 - (4523*as^4*CF^3*nf*PlusD[zb, 0]*Zeta[5])/270 + (20*as^4*C4FF*nf*PlusD[zb, 0]*Zeta[5])/(9*dF) - (48821*as^4*CA^2*CF*nf*PlusD[zb, 0]*Zeta[5])/(1440*ep) - (215*as^4*CA*CF^2*nf*PlusD[zb, 0]*Zeta[5])/(9*ep) - (143*as^4*CF^3*nf*PlusD[zb, 0]*Zeta[5])/(45*ep) + (10*as^4*C4FF*nf*PlusD[zb, 0]*Zeta[5])/(3*dF*ep) + (2771*as^3*CA*CF*ep*nf*PlusD[zb, 0]*Zeta[5])/120 + (91*as^3*CF^2*ep*nf*PlusD[zb, 0]*Zeta[5])/20 + (2771*as^3*CA*CF*ep^2*nf*PlusD[zb, 0]*Zeta[5])/180 + (1001*as^3*CF^2*ep^2*nf*PlusD[zb, 0]*Zeta[5])/60 - (9571*as^4*CA*CF*nf^2*PlusD[zb, 0]*Zeta[5])/1620 - (437*as^4*CF^2*nf^2*PlusD[zb, 0]*Zeta[5])/405 + (105083*as^4*CA^3*CF*Pi^2*PlusD[zb, 0]*Zeta[5])/432 + (735257*as^4*CA^2*CF^2*Pi^2*PlusD[zb, 0]*Zeta[5])/2160 + (1963*as^4*CA*CF^3*Pi^2*PlusD[zb, 0]*Zeta[5])/30 + (2429*as^4*CF^4*Pi^2*PlusD[zb, 0]*Zeta[5])/45 + (25*as^4*C4AF*Pi^2*PlusD[zb, 0]*Zeta[5])/(12*dF) - (419533*as^3*CA^2*CF*ep^2*Pi^2*PlusD[zb, 0]*Zeta[5])/1440 - (2335*as^3*CA*CF^2*ep^2*Pi^2*PlusD[zb, 0]*Zeta[5])/16 - (168*as^3*CF^3*ep^2*Pi^2*PlusD[zb, 0]*Zeta[5])/5 + (1736*as^2*CA*CF*ep^4*Pi^2*PlusD[zb, 0]*Zeta[5])/15 + (62*as^2*CF^2*ep^4*Pi^2*PlusD[zb, 0]*Zeta[5])/3 - (31*as*CF*ep^6*Pi^2*PlusD[zb, 0]*Zeta[5])/10 - (24065*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/24 - (18257*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/60 + (2411*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/45 + (4286*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/15 + (113*as^4*C4AF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/(3*dF) - (320*as^4*C3FF*CF^2*csum*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/(3*dF) + (62153*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/(240*ep) + (9487*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/(20*ep) + (764*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/(5*ep) + (976*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/(15*ep) - (as^4*C4AF*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/(dF*ep) - (14891*as^3*CA^2*CF*ep*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/40 - (5373*as^3*CA*CF^2*ep*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/20 - (324*as^3*CF^3*ep*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/5 + (60263*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/80 - (69*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/8 - (1161*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/10 + (992*as^2*CA*CF*ep^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/5 + (248*as^2*CF^2*ep^3*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/5 - (992*as^2*CA*CF*ep^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/5 + (124*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/5 - (62*as*CF*ep^5*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/5 + (62*as*CF*ep^6*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/5 + (48821*as^4*CA^2*CF*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/360 + (860*as^4*CA*CF^2*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/9 + (572*as^4*CF^3*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/45 - (40*as^4*C4FF*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/(3*dF) - (2771*as^3*CA*CF*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/40 - (273*as^3*CF^2*ep^2*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/20 - (62153*as^4*CA^3*CF*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/120 - (9487*as^4*CA^2*CF^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/10 - (1528*as^4*CA*CF^3*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/5 - (1952*as^4*CF^4*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/15 + (2*as^4*C4AF*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/dF + (44673*as^3*CA^2*CF*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/80 + (16119*as^3*CA*CF^2*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/40 + (486*as^3*CF^3*ep^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/5 - (992*as^2*CA*CF*ep^4*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/5 - (248*as^2*CF^2*ep^4*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/5 + (31*as*CF*ep^6*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/5 - (24065*as^4*CA^3*CF*PlusD[zb, 1]*Zeta[5])/12 - (173167*as^4*CA^2*CF^2*PlusD[zb, 1]*Zeta[5])/360 + (42901*as^4*CA*CF^3*PlusD[zb, 1]*Zeta[5])/180 + (2143*as^4*CF^4*PlusD[zb, 1]*Zeta[5])/15 + (226*as^4*C4AF*PlusD[zb, 1]*Zeta[5])/(3*dF) - (160*as^4*C3FF*CF^2*csum*PlusD[zb, 1]*Zeta[5])/(3*dF) + (62153*as^4*CA^3*CF*PlusD[zb, 1]*Zeta[5])/(120*ep) + (21877*as^4*CA^2*CF^2*PlusD[zb, 1]*Zeta[5])/(30*ep) + (1833*as^4*CA*CF^3*PlusD[zb, 1]*Zeta[5])/(10*ep) + (488*as^4*CF^4*PlusD[zb, 1]*Zeta[5])/(15*ep) - (2*as^4*C4AF*PlusD[zb, 1]*Zeta[5])/(dF*ep) - (14891*as^3*CA^2*CF*ep*PlusD[zb, 1]*Zeta[5])/20 - (3837*as^3*CA*CF^2*ep*PlusD[zb, 1]*Zeta[5])/10 - (216*as^3*CF^3*ep*PlusD[zb, 1]*Zeta[5])/5 + (60263*as^3*CA^2*CF*ep^2*PlusD[zb, 1]*Zeta[5])/40 - (2161*as^3*CA*CF^2*ep^2*PlusD[zb, 1]*Zeta[5])/20 - (387*as^3*CF^3*ep^2*PlusD[zb, 1]*Zeta[5])/5 + (1984*as^2*CA*CF*ep^3*PlusD[zb, 1]*Zeta[5])/5 + (248*as^2*CF^2*ep^3*PlusD[zb, 1]*Zeta[5])/5 - (1984*as^2*CA*CF*ep^4*PlusD[zb, 1]*Zeta[5])/5 + (124*as^2*CF^2*ep^4*PlusD[zb, 1]*Zeta[5])/5 - (124*as*CF*ep^5*PlusD[zb, 1]*Zeta[5])/5 + (124*as*CF*ep^6*PlusD[zb, 1]*Zeta[5])/5 + (48821*as^4*CA^2*CF*nf*PlusD[zb, 1]*Zeta[5])/180 + (13517*as^4*CA*CF^2*nf*PlusD[zb, 1]*Zeta[5])/90 + (286*as^4*CF^3*nf*PlusD[zb, 1]*Zeta[5])/45 - (80*as^4*C4FF*nf*PlusD[zb, 1]*Zeta[5])/(3*dF) - (2771*as^3*CA*CF*ep^2*nf*PlusD[zb, 1]*Zeta[5])/20 - (91*as^3*CF^2*ep^2*nf*PlusD[zb, 1]*Zeta[5])/10 - (62153*as^4*CA^3*CF*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/30 - (43754*as^4*CA^2*CF^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/15 - (3666*as^4*CA*CF^3*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/5 - (1952*as^4*CF^4*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/15 + (8*as^4*C4AF*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/dF + (44673*as^3*CA^2*CF*ep^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/20 + (11511*as^3*CA*CF^2*ep^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/10 + (648*as^3*CF^3*ep^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/5 - (3968*as^2*CA*CF*ep^4*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/5 - (496*as^2*CF^2*ep^4*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/5 + (124*as*CF*ep^6*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/5 - (62153*as^4*CA^3*CF*PlusD[zb, 2]*Zeta[5])/30 - (132707*as^4*CA^2*CF^2*PlusD[zb, 2]*Zeta[5])/60 - (3971*as^4*CA*CF^3*PlusD[zb, 2]*Zeta[5])/10 - (488*as^4*CF^4*PlusD[zb, 2]*Zeta[5])/15 + (8*as^4*C4AF*PlusD[zb, 2]*Zeta[5])/dF + (44673*as^3*CA^2*CF*ep^2*PlusD[zb, 2]*Zeta[5])/20 + (7929*as^3*CA*CF^2*ep^2*PlusD[zb, 2]*Zeta[5])/10 + (216*as^3*CF^3*ep^2*PlusD[zb, 2]*Zeta[5])/5 - (3968*as^2*CA*CF*ep^4*PlusD[zb, 2]*Zeta[5])/5 - (248*as^2*CF^2*ep^4*PlusD[zb, 2]*Zeta[5])/5 + (124*as*CF*ep^6*PlusD[zb, 2]*Zeta[5])/5 - (12480451*as^4*CA^3*CF*del[zb]*Zeta[3]*Zeta[5])/11520 - (5061953*as^4*CA^2*CF^2*del[zb]*Zeta[3]*Zeta[5])/4320 - (10247*as^4*CA*CF^3*del[zb]*Zeta[3]*Zeta[5])/120 - (4813*as^4*CF^4*del[zb]*Zeta[3]*Zeta[5])/9 + (707*as^4*C4AF*del[zb]*Zeta[3]*Zeta[5])/(48*dF) + (435053*as^3*CA^2*CF*ep^2*del[zb]*Zeta[3]*Zeta[5])/360 + (12219*as^3*CA*CF^2*ep^2*del[zb]*Zeta[3]*Zeta[5])/40 + (681*as^3*CF^3*ep^2*del[zb]*Zeta[3]*Zeta[5])/2 - (6944*as^2*CA*CF*ep^4*del[zb]*Zeta[3]*Zeta[5])/15 - (868*as^2*CF^2*ep^4*del[zb]*Zeta[3]*Zeta[5])/15 + (217*as*CF*ep^6*del[zb]*Zeta[3]*Zeta[5])/15 - (7885907*as^4*CA^3*CF*del[zb]*Zeta[7])/5376 - (1629791*as^4*CA^2*CF^2*del[zb]*Zeta[7])/3456 + (865715*as^4*CA*CF^3*del[zb]*Zeta[7])/1344 - (229*as^4*CF^4*del[zb]*Zeta[7])/24 + (1957*as^4*C4AF*del[zb]*Zeta[7])/(32*dF) - (4271*as^4*C3FF*CF^2*csum*del[zb]*Zeta[7])/(6*dF) + (49781471*as^4*CA^3*CF*del[zb]*Zeta[7])/(129024*ep) + (249643*as^4*CA^2*CF^2*del[zb]*Zeta[7])/(448*ep) + (6015*as^4*CA*CF^3*del[zb]*Zeta[7])/(56*ep) - (10723*as^4*CF^4*del[zb]*Zeta[7])/(84*ep) - (63*as^4*C4AF*del[zb]*Zeta[7])/(8*dF*ep) - (555953*as^3*CA^2*CF*ep*del[zb]*Zeta[7])/1008 - (18987*as^3*CA*CF^2*ep*del[zb]*Zeta[7])/56 + (3963*as^3*CF^3*ep*del[zb]*Zeta[7])/28 + (727457*as^3*CA^2*CF*ep^2*del[zb]*Zeta[7])/672 - (2337*as^3*CA*CF^2*ep^2*del[zb]*Zeta[7])/14 + (8115*as^3*CF^3*ep^2*del[zb]*Zeta[7])/28 + (2032*as^2*CA*CF*ep^3*del[zb]*Zeta[7])/7 + (254*as^2*CF^2*ep^3*del[zb]*Zeta[7])/7 - (2032*as^2*CA*CF*ep^4*del[zb]*Zeta[7])/7 + (127*as^2*CF^2*ep^4*del[zb]*Zeta[7])/7 - (127*as*CF*ep^5*del[zb]*Zeta[7])/7 + (127*as*CF*ep^6*del[zb]*Zeta[7])/7 + (4228505*as^4*CA^2*CF*nf*del[zb]*Zeta[7])/21504 + (1775497*as^4*CA*CF^2*nf*del[zb]*Zeta[7])/12096 - (69757*as^4*CF^3*nf*del[zb]*Zeta[7])/504 - (155*as^4*C4FF*nf*del[zb]*Zeta[7])/(8*dF) - (97315*as^3*CA*CF*ep^2*nf*del[zb]*Zeta[7])/1008 - (771*as^3*CF^2*ep^2*nf*del[zb]*Zeta[7])/56 - (49781471*as^4*CA^3*CF*del[zb]*Log[Q2/mu2]*Zeta[7])/32256 - (249643*as^4*CA^2*CF^2*del[zb]*Log[Q2/mu2]*Zeta[7])/112 - (6015*as^4*CA*CF^3*del[zb]*Log[Q2/mu2]*Zeta[7])/14 + (10723*as^4*CF^4*del[zb]*Log[Q2/mu2]*Zeta[7])/21 + (63*as^4*C4AF*del[zb]*Log[Q2/mu2]*Zeta[7])/(2*dF) + (555953*as^3*CA^2*CF*ep^2*del[zb]*Log[Q2/mu2]*Zeta[7])/336 + (56961*as^3*CA*CF^2*ep^2*del[zb]*Log[Q2/mu2]*Zeta[7])/56 - (11889*as^3*CF^3*ep^2*del[zb]*Log[Q2/mu2]*Zeta[7])/28 - (4064*as^2*CA*CF*ep^4*del[zb]*Log[Q2/mu2]*Zeta[7])/7 - (508*as^2*CF^2*ep^4*del[zb]*Log[Q2/mu2]*Zeta[7])/7 + (127*as*CF*ep^6*del[zb]*Log[Q2/mu2]*Zeta[7])/7 - (49781471*as^4*CA^3*CF*PlusD[zb, 0]*Zeta[7])/16128 - (6719879*as^4*CA^2*CF^2*PlusD[zb, 0]*Zeta[7])/2016 - (52355*as^4*CA*CF^3*PlusD[zb, 0]*Zeta[7])/112 + (10723*as^4*CF^4*PlusD[zb, 0]*Zeta[7])/42 + (63*as^4*C4AF*PlusD[zb, 0]*Zeta[7])/dF + (555953*as^3*CA^2*CF*ep^2*PlusD[zb, 0]*Zeta[7])/168 + (17685*as^3*CA*CF^2*ep^2*PlusD[zb, 0]*Zeta[7])/14 - (3963*as^3*CF^3*ep^2*PlusD[zb, 0]*Zeta[7])/14 - (8128*as^2*CA*CF*ep^4*PlusD[zb, 0]*Zeta[7])/7 - (508*as^2*CF^2*ep^4*PlusD[zb, 0]*Zeta[7])/7 + (254*as*CF*ep^6*PlusD[zb, 0]*Zeta[7])/7

==> anc/SVXS_R_ggF.txt <==
(-239*as^4*C4AA*Pi^2*del[zb])/(288*dA) - (as^4*C4AA*Pi^2*del[zb])/(48*dA*ep^2) - (5*as^4*C4AA*Pi^2*del[zb])/(32*dA*ep) + (145*as^4*C4AF*nf*Pi^2*del[zb])/(72*dA) + (as^4*C4AF*nf*Pi^2*del[zb])/(24*dA*ep^2) + (17*as^4*C4AF*nf*Pi^2*del[zb])/(48*dA*ep) + (179*as^4*C4AA*Pi^4*del[zb])/(2160*dA) + (13*as^4*C4AA*Pi^4*del[zb])/(2880*dA*ep) - (151*as^4*C4AF*nf*Pi^4*del[zb])/(864*dA) - (13*as^4*C4AF*nf*Pi^4*del[zb])/(1440*dA*ep) + (659*as^4*C4AA*Pi^6*del[zb])/(72576*dA) - (47*as^4*C4AA*Pi^6*del[zb])/(24192*dA*ep^2) + (41*as^4*C4AA*Pi^6*del[zb])/(24192*dA*ep) - (2*as^4*C4AF*nf*Pi^6*del[zb])/(567*dA) - (as^4*C4AF*nf*Pi^6*del[zb])/(756*dA*ep) + (113363*as^4*C4AA*Pi^8*del[zb])/(54432000*dA) + as*TA*del[zb] - (41*as^2*CA*TA*del[zb])/8 + (48513415*as^3*CA^2*TA*del[zb])/419904 + (1533409350521*as^4*CA^3*TA*del[zb])/967458816 - (563*as^4*CA^3*TA*del[zb])/(2304*ep^8) + (823*as^4*CA^3*TA*del[zb])/(27648*ep^7) + (23*as^3*CA^2*TA*del[zb])/(36*ep^6) + (20323*as^4*CA^3*TA*del[zb])/(41472*ep^6) + (343*as^3*CA^2*TA*del[zb])/(864*ep^5) - (38377*as^4*CA^3*TA*del[zb])/(124416*ep^5) - (9*as^2*CA*TA*del[zb])/(8*ep^4) - (61*as^3*CA^2*TA*del[zb])/(648*ep^4) - (4337773*as^4*CA^3*TA*del[zb])/(746496*ep^4) - (9*as^2*CA*TA*del[zb])/(8*ep^3) + (3095*as^3*CA^2*TA*del[zb])/(3888*ep^3) - (95169631*as^4*CA^3*TA*del[zb])/(4478976*ep^3) + (as*TA*del[zb])/ep^2 - (9*as^2*CA*TA*del[zb])/(8*ep^2) + (41381*as^3*CA^2*TA*del[zb])/(5832*ep^2) - (935387407*as^4*CA^3*TA*del[zb])/(26873856*ep^2) + (as*TA*del[zb])/ep - (17*as^2*CA*TA*del[zb])/(8*ep) + (2212921*as^3*CA^2*TA*del[zb])/(69984*ep) + (20065651373*as^4*CA^3*TA*del[zb])/(161243136*ep) + as*ep*TA*del[zb] - (97*as^2*CA*ep*TA*del[zb])/8 + (977537419*as^3*CA^2*ep*TA*del[zb])/2519424 + as*ep^2*TA*del[zb] - (217*as^2*CA*ep^2*TA*del[zb])/8 + (18870300091*as^3*CA^2*ep^2*TA*del[zb])/15116544 + as*ep^3*TA*del[zb] - (465*as^2*CA*ep^3*TA*del[zb])/8 + as*ep^4*TA*del[zb] - (969*as^2*CA*ep^4*TA*del[zb])/8 + as*ep^5*TA*del[zb] + as*ep^6*TA*del[zb] - (6373967*as^3*CA*nf*TA*del[zb])/209952 - (457817896681*as^4*CA^2*nf*TA*del[zb])/483729408 - (62281*as^3*CF*nf*TA*del[zb])/1728 - (6985388849*as^4*CA*CF*nf*TA*del[zb])/11943936 + (6956*as^4*CF^2*nf*TA*del[zb])/81 - (689*as^4*CA^2*nf*TA*del[zb])/(13824*ep^7) - (1015*as^4*CA^2*nf*TA*del[zb])/(10368*ep^6) + (19*as^3*CA*nf*TA*del[zb])/(432*ep^5) + (10739*as^4*CA^2*nf*TA*del[zb])/(62208*ep^5) + (227*as^4*CA*CF*nf*TA*del[zb])/(1536*ep^5) + (19*as^3*CA*nf*TA*del[zb])/(162*ep^4) + (276823*as^4*CA^2*nf*TA*del[zb])/(186624*ep^4) + (15031*as^4*CA*CF*nf*TA*del[zb])/(9216*ep^4) + (7*as^3*CA*nf*TA*del[zb])/(3888*ep^3) + (8481683*as^4*CA^2*nf*TA*del[zb])/(2239488*ep^3) - (as^3*CF*nf*TA*del[zb])/(8*ep^3) + (393403*as^4*CA*CF*nf*TA*del[zb])/(55296*ep^3) + (as^4*CF^2*nf*TA*del[zb])/(48*ep^3) - (7229*as^3*CA*nf*TA*del[zb])/(5832*ep^2) - (77790949*as^4*CA^2*nf*TA*del[zb])/(13436928*ep^2) - (73*as^3*CF*nf*TA*del[zb])/(48*ep^2) + (4775311*as^4*CA*CF*nf*TA*del[zb])/(331776*ep^2) + (155*as^4*CF^2*nf*TA*del[zb])/(144*ep^2) - (125671*as^3*CA*nf*TA*del[zb])/(17496*ep) - (10324195837*as^4*CA^2*nf*TA*del[zb])/(80621568*ep) - (2465*as^3*CF*nf*TA*del[zb])/(288*ep) - (74873765*as^4*CA*CF*nf*TA*del[zb])/(1990656*ep) + (20473*as^4*CF^2*nf*TA*del[zb])/(1728*ep) - (141836735*as^3*CA*ep*nf*TA*del[zb])/1259712 - (1361681*as^3*CF*ep*nf*TA*del[zb])/10368 - (2941510643*as^3*CA*ep^2*nf*TA*del[zb])/7558272 - (27466777*as^3*CF*ep^2*nf*TA*del[zb])/62208 + (632710763*as^4*CA*nf^2*TA*del[zb])/5038848 + (7718287*as^4*CF*nf^2*TA*del[zb])/46656 - (11*as^4*CA*nf^2*TA*del[zb])/(3456*ep^6) - (143*as^4*CA*nf^2*TA*del[zb])/(10368*ep^5) + (139*as^4*CA*nf^2*TA*del[zb])/(10368*ep^4) + (as^4*CF*nf^2*TA*del[zb])/(36*ep^4) + (46655*as^4*CA*nf^2*TA*del[zb])/(93312*ep^3) + (14*as^4*CF*nf^2*TA*del[zb])/(27*ep^3) + (1126091*as^4*CA*nf^2*TA*del[zb])/(279936*ep^2) + (5953*as^4*CF*nf^2*TA*del[zb])/(1296*ep^2) + (1683757*as^4*CA*nf^2*TA*del[zb])/(69984*ep) + (116309*as^4*CF*nf^2*TA*del[zb])/(3888*ep) - (as*Pi^2*TA*del[zb])/4 + (47*as^2*CA*Pi^2*TA*del[zb])/48 - (92273*as^3*CA^2*Pi^2*TA*del[zb])/8748 - (1055499535*as^4*CA^3*Pi^2*TA*del[zb])/13436928 + (13855*as^4*CA^3*Pi^2*TA*del[zb])/(27648*ep^6) - (2897*as^4*CA^3*Pi^2*TA*del[zb])/(6912*ep^5) - (811*as^3*CA^2*Pi^2*TA*del[zb])/(864*ep^4) - (141577*as^4*CA^3*Pi^2*TA*del[zb])/(82944*ep^4) - (2747*as^3*CA^2*Pi^2*TA*del[zb])/(10368*ep^3) + (257177*as^4*CA^3*Pi^2*TA*del[zb])/(248832*ep^3) + (47*as^2*CA*Pi^2*TA*del[zb])/(48*ep^2) + (268*as^3*CA^2*Pi^2*TA*del[zb])/(243*ep^2) + (4183033*as^4*CA^3*Pi^2*TA*del[zb])/(248832*ep^2) + (47*as^2*CA*Pi^2*TA*del[zb])/(48*ep) + (17951*as^3*CA^2*Pi^2*TA*del[zb])/(46656*ep) + (194001407*as^4*CA^3*Pi^2*TA*del[zb])/(4478976*ep) - (as*ep*Pi^2*TA*del[zb])/4 + (29*as^2*CA*ep*Pi^2*TA*del[zb])/16 - (49461521*as^3*CA^2*ep*Pi^2*TA*del[zb])/839808 - (as*ep^2*Pi^2*TA*del[zb])/4 + (69*as^2*CA*ep^2*Pi^2*TA*del[zb])/16 - (1181283203*as^3*CA^2*ep^2*Pi^2*TA*del[zb])/5038848 - (as*ep^3*Pi^2*TA*del[zb])/4 + (487*as^2*CA*ep^3*Pi^2*TA*del[zb])/48 - (as*ep^4*Pi^2*TA*del[zb])/4 + (1087*as^2*CA*ep^4*Pi^2*TA*del[zb])/48 - (as*ep^5*Pi^2*TA*del[zb])/4 - (as*ep^6*Pi^2*TA*del[zb])/4 + (188263*as^3*CA*nf*Pi^2*TA*del[zb])/69984 + (174688237*as^4*CA^2*nf*Pi^2*TA*del[zb])/1679616 + (6415*as^3*CF*nf*Pi^2*TA*del[zb])/1728 + (3949907*as^4*CA*CF*nf*Pi^2*TA*del[zb])/248832 - (22223*as^4*CF^2*nf*Pi^2*TA*del[zb])/3456 + (257*as^4*CA^2*nf*Pi^2*TA*del[zb])/(1536*ep^5) + (2437*as^4*CA^2*nf*Pi^2*TA*del[zb])/(10368*ep^4) - (635*as^3*CA*nf*Pi^2*TA*del[zb])/(5184*ep^3) - (58441*as^4*CA^2*nf*Pi^2*TA*del[zb])/(62208*ep^3) - (2311*as^4*CA*CF*nf*Pi^2*TA*del[zb])/(4608*ep^3) - (635*as^3*CA*nf*Pi^2*TA*del[zb])/(1944*ep^2) - (201497*as^4*CA^2*nf*Pi^2*TA*del[zb])/(41472*ep^2) - (16463*as^4*CA*CF*nf*Pi^2*TA*del[zb])/(3456*ep^2) - (5219*as^3*CA*nf*Pi^2*TA*del[zb])/(46656*ep) - (5713109*as^4*CA^2*nf*Pi^2*TA*del[zb])/(2239488*ep) + (95*as^3*CF*nf*Pi^2*TA*del[zb])/(288*ep) - (2540749*as^4*CA*CF*nf*Pi^2*TA*del[zb])/(165888*ep) - (131*as^4*CF^2*nf*Pi^2*TA*del[zb])/(576*ep) + (3452825*as^3*CA*ep*nf*Pi^2*TA*del[zb])/209952 + (211223*as^3*CF*ep*nf*Pi^2*TA*del[zb])/10368 + (178045027*as^3*CA*ep^2*nf*Pi^2*TA*del[zb])/2519424 + (5264719*as^3*CF*ep^2*nf*Pi^2*TA*del[zb])/62208 - (8504213*as^4*CA*nf^2*Pi^2*TA*del[zb])/419904 - (1535*as^4*CF*nf^2*Pi^2*TA*del[zb])/64 + (199*as^4*CA*nf^2*Pi^2*TA*del[zb])/(10368*ep^4) + (2587*as^4*CA*nf^2*Pi^2*TA*del[zb])/(31104*ep^3) - (457*as^4*CA*nf^2*Pi^2*TA*del[zb])/(15552*ep^2) - (23*as^4*CF*nf^2*Pi^2*TA*del[zb])/(144*ep^2) - (85541*as^4*CA*nf^2*Pi^2*TA*del[zb])/(34992*ep) - (2395*as^4*CF*nf^2*Pi^2*TA*del[zb])/(864*ep) - (103*as^2*CA*Pi^4*TA*del[zb])/576 - (418109*as^3*CA^2*Pi^4*TA*del[zb])/311040 - (15059011*as^4*CA^3*Pi^4*TA*del[zb])/746496 - (261401*as^4*CA^3*Pi^4*TA*del[zb])/(829440*ep^4) + (550201*as^4*CA^3*Pi^4*TA*del[zb])/(829440*ep^3) + (10073*as^3*CA^2*Pi^4*TA*del[zb])/(25920*ep^2) + (871673*as^4*CA^3*Pi^4*TA*del[zb])/(497664*ep^2) - (12367*as^3*CA^2*Pi^4*TA*del[zb])/(82944*ep) - (14804207*as^4*CA^3*Pi^4*TA*del[zb])/(7464960*ep) - (103*as^2*CA*ep*Pi^4*TA*del[zb])/576 - (4196111*as^3*CA^2*ep*Pi^4*TA*del[zb])/1866240 - (as*ep^2*Pi^4*TA*del[zb])/96 - (103*as^2*CA*ep^2*Pi^4*TA*del[zb])/576 - (2616299*as^3*CA^2*ep^2*Pi^4*TA*del[zb])/2799360 - (as*ep^3*Pi^4*TA*del[zb])/96 - (1051*as^2*CA*ep^3*Pi^4*TA*del[zb])/2880 - (as*ep^4*Pi^4*TA*del[zb])/96 - (2659*as^2*CA*ep^4*Pi^4*TA*del[zb])/2880 - (as*ep^5*Pi^4*TA*del[zb])/96 - (as*ep^6*Pi^4*TA*del[zb])/96 + (14873*as^3*CA*nf*Pi^4*TA*del[zb])/77760 + (1625405*as^4*CA^2*nf*Pi^4*TA*del[zb])/248832 + (29*as^3*CF*nf*Pi^4*TA*del[zb])/324 + (2123255*as^4*CA*CF*nf*Pi^4*TA*del[zb])/497664 + (1037*as^4*CF^2*nf*Pi^4*TA*del[zb])/1440 - (1199*as^4*CA^2*nf*Pi^4*TA*del[zb])/(7680*ep^3) - (251*as^4*CA*CF*nf*Pi^4*TA*del[zb])/(11520*ep^3) - (71833*as^4*CA^2*nf*Pi^4*TA*del[zb])/(1244160*ep^2) - (4771*as^4*CA*CF*nf*Pi^4*TA*del[zb])/(69120*ep^2) + (16433*as^3*CA*nf*Pi^4*TA*del[zb])/(207360*ep) + (6268739*as^4*CA^2*nf*Pi^4*TA*del[zb])/(3732480*ep) + (as^3*CF*nf*Pi^4*TA*del[zb])/(54*ep) + (8051*as^4*CA*CF*nf*Pi^4*TA*del[zb])/(18432*ep) + (41*as^4*CF^2*nf*Pi^4*TA*del[zb])/(720*ep) + (46037*as^3*CA*ep*nf*Pi^4*TA*del[zb])/1866240 + (37453*as^3*CF*ep*nf*Pi^4*TA*del[zb])/311040 - (5020579*as^3*CA*ep^2*nf*Pi^4*TA*del[zb])/2799360 - (1459291*as^3*CF*ep^2*nf*Pi^4*TA*del[zb])/1866240 + (33427*as^4*CA*nf^2*Pi^4*TA*del[zb])/466560 - (2117*as^4*CF*nf^2*Pi^4*TA*del[zb])/25920 - (2143*as^4*CA*nf^2*Pi^4*TA*del[zb])/(77760*ep^2) - (7*as^4*CF*nf^2*Pi^4*TA*del[zb])/(1080*ep^2) - (4967*as^4*CA*nf^2*Pi^4*TA*del[zb])/(46656*ep) - (35*as^4*CF*nf^2*Pi^4*TA*del[zb])/(648*ep) - (2132279*as^3*CA^2*Pi^6*TA*del[zb])/26127360 - (11208187*as^4*CA^3*Pi^6*TA*del[zb])/19595520 + (2994623*as^4*CA^3*Pi^6*TA*del[zb])/(26127360*ep^2) - (1277239*as^4*CA^3*Pi^6*TA*del[zb])/(3870720*ep) + (167777*as^3*CA^2*ep*Pi^6*TA*del[zb])/1290240 + (187*as^2*CA*ep^2*Pi^6*TA*del[zb])/8064 + (31690997*as^3*CA^2*ep^2*Pi^6*TA*del[zb])/39191040 + (187*as^2*CA*ep^3*Pi^6*TA*del[zb])/8064 - (19*as*ep^4*Pi^6*TA*del[zb])/5760 + (187*as^2*CA*ep^4*Pi^6*TA*del[zb])/8064 - (19*as*ep^5*Pi^6*TA*del[zb])/5760 - (19*as*ep^6*Pi^6*TA*del[zb])/5760 - (13535447*as^4*CA^2*nf*Pi^6*TA*del[zb])/78382080 + (329453*as^4*CA*CF*nf*Pi^6*TA*del[zb])/1451520 - (16127*as^4*CF^2*nf*Pi^6*TA*del[zb])/116640 + (1094083*as^4*CA^2*nf*Pi^6*TA*del[zb])/(52254720*ep) + (23723*as^4*CA*CF*nf*Pi^6*TA*del[zb])/(311040*ep) - (557*as^4*CF^2*nf*Pi^6*TA*del[zb])/(34020*ep) + (45503*as^3*CA*ep*nf*Pi^6*TA*del[zb])/7464960 - (337*as^3*CF*ep*nf*Pi^6*TA*del[zb])/7560 + (1264817*as^3*CA*ep^2*nf*Pi^6*TA*del[zb])/19595520 - (9773*as^3*CF*ep^2*nf*Pi^6*TA*del[zb])/45360 - (6527*as^4*CA*nf^2*Pi^6*TA*del[zb])/3265920 + (4267*as^4*CF*nf^2*Pi^6*TA*del[zb])/136080 + (1441031101*as^4*CA^3*Pi^8*TA*del[zb])/10450944000 - (10619669*as^3*CA^2*ep^2*Pi^8*TA*del[zb])/125411328 + (99713*as^2*CA*ep^4*Pi^8*TA*del[zb])/4838400 - (559*as*ep^6*Pi^8*TA*del[zb])/645120 + (5*as^4*C4AA*Pi^2*del[zb]*Log[Q2/mu2])/(8*dA) + (as^4*C4AA*Pi^2*del[zb]*Log[Q2/mu2])/(12*dA*ep) - (17*as^4*C4AF*nf*Pi^2*del[zb]*Log[Q2/mu2])/(12*dA) - (as^4*C4AF*nf*Pi^2*del[zb]*Log[Q2/mu2])/(6*dA*ep) - (13*as^4*C4AA*Pi^4*del[zb]*Log[Q2/mu2])/(720*dA) + (13*as^4*C4AF*nf*Pi^4*del[zb]*Log[Q2/mu2])/(360*dA) - (41*as^4*C4AA*Pi^6*del[zb]*Log[Q2/mu2])/(6048*dA) + (47*as^4*C4AA*Pi^6*del[zb]*Log[Q2/mu2])/(6048*dA*ep) + (as^4*C4AF*nf*Pi^6*del[zb]*Log[Q2/mu2])/(189*dA) - as*TA*del[zb]*Log[Q2/mu2] + (17*as^2*CA*TA*del[zb]*Log[Q2/mu2])/4 - (2212921*as^3*CA^2*TA*del[zb]*Log[Q2/mu2])/23328 - (20065651373*as^4*CA^3*TA*del[zb]*Log[Q2/mu2])/40310784 + (563*as^4*CA^3*TA*del[zb]*Log[Q2/mu2])/(576*ep^7) - (823*as^4*CA^3*TA*del[zb]*Log[Q2/mu2])/(6912*ep^6) - (23*as^3*CA^2*TA*del[zb]*Log[Q2/mu2])/(12*ep^5) - (20323*as^4*CA^3*TA*del[zb]*Log[Q2/mu2])/(10368*ep^5) - (343*as^3*CA^2*TA*del[zb]*Log[Q2/mu2])/(288*ep^4) + (38377*as^4*CA^3*TA*del[zb]*Log[Q2/mu2])/(31104*ep^4) + (9*as^2*CA*TA*del[zb]*Log[Q2/mu2])/(4*ep^3) + (61*as^3*CA^2*TA*del[zb]*Log[Q2/mu2])/(216*ep^3) + (4337773*as^4*CA^3*TA*del[zb]*Log[Q2/mu2])/(186624*ep^3) + (9*as^2*CA*TA*del[zb]*Log[Q2/mu2])/(4*ep^2) - (3095*as^3*CA^2*TA*del[zb]*Log[Q2/mu2])/(1296*ep^2) + (95169631*as^4*CA^3*TA*del[zb]*Log[Q2/mu2])/(1119744*ep^2) - (as*TA*del[zb]*Log[Q2/mu2])/ep + (9*as^2*CA*TA*del[zb]*Log[Q2/mu2])/(4*ep) - (41381*as^3*CA^2*TA*del[zb]*Log[Q2/mu2])/(1944*ep) + (935387407*as^4*CA^3*TA*del[zb]*Log[Q2/mu2])/(6718464*ep) - as*ep*TA*del[zb]*Log[Q2/mu2] + (41*as^2*CA*ep*TA*del[zb]*Log[Q2/mu2])/4 - (48513415*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2])/139968 - as*ep^2*TA*del[zb]*Log[Q2/mu2] + (97*as^2*CA*ep^2*TA*del[zb]*Log[Q2/mu2])/4 - (977537419*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2])/839808 - as*ep^3*TA*del[zb]*Log[Q2/mu2] + (217*as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2])/4 - as*ep^4*TA*del[zb]*Log[Q2/mu2] + (465*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2])/4 - as*ep^5*TA*del[zb]*Log[Q2/mu2] - as*ep^6*TA*del[zb]*Log[Q2/mu2] + (125671*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2])/5832 + (10324195837*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2])/20155392 + (2465*as^3*CF*nf*TA*del[zb]*Log[Q2/mu2])/96 + (74873765*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2])/497664 - (20473*as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2])/432 + (689*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2])/(3456*ep^6) + (1015*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2])/(2592*ep^5) - (19*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2])/(144*ep^4) - (10739*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2])/(15552*ep^4) - (227*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2])/(384*ep^4) - (19*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2])/(54*ep^3) - (276823*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2])/(46656*ep^3) - (15031*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2])/(2304*ep^3) - (7*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2])/(1296*ep^2) - (8481683*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2])/(559872*ep^2) + (3*as^3*CF*nf*TA*del[zb]*Log[Q2/mu2])/(8*ep^2) - (393403*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2])/(13824*ep^2) - (as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2])/(12*ep^2) + (7229*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2])/(1944*ep) + (77790949*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2])/(3359232*ep) + (73*as^3*CF*nf*TA*del[zb]*Log[Q2/mu2])/(16*ep) - (4775311*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2])/(82944*ep) - (155*as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2])/(36*ep) + (6373967*as^3*CA*ep*nf*TA*del[zb]*Log[Q2/mu2])/69984 + (62281*as^3*CF*ep*nf*TA*del[zb]*Log[Q2/mu2])/576 + (141836735*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2])/419904 + (1361681*as^3*CF*ep^2*nf*TA*del[zb]*Log[Q2/mu2])/3456 - (1683757*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2])/17496 - (116309*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2])/972 + (11*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2])/(864*ep^5) + (143*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2])/(2592*ep^4) - (139*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2])/(2592*ep^3) - (as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2])/(9*ep^3) - (46655*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2])/(23328*ep^2) - (56*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2])/(27*ep^2) - (1126091*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2])/(69984*ep) - (5953*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2])/(324*ep) - (47*as^2*CA*Pi^2*TA*del[zb]*Log[Q2/mu2])/24 - (17951*as^3*CA^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/15552 - (194001407*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2])/1119744 - (13855*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2])/(6912*ep^5) + (2897*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2])/(1728*ep^4) + (811*as^3*CA^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/(288*ep^3) + (141577*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2])/(20736*ep^3) + (2747*as^3*CA^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/(3456*ep^2) - (257177*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2])/(62208*ep^2) - (47*as^2*CA*Pi^2*TA*del[zb]*Log[Q2/mu2])/(24*ep) - (268*as^3*CA^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/(81*ep) - (4183033*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2])/(62208*ep) + (as*ep*Pi^2*TA*del[zb]*Log[Q2/mu2])/4 - (47*as^2*CA*ep*Pi^2*TA*del[zb]*Log[Q2/mu2])/24 + (92273*as^3*CA^2*ep*Pi^2*TA*del[zb]*Log[Q2/mu2])/2916 + (as*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/4 - (29*as^2*CA*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/8 + (49461521*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/279936 + (as*ep^3*Pi^2*TA*del[zb]*Log[Q2/mu2])/4 - (69*as^2*CA*ep^3*Pi^2*TA*del[zb]*Log[Q2/mu2])/8 + (as*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2])/4 - (487*as^2*CA*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2])/24 + (as*ep^5*Pi^2*TA*del[zb]*Log[Q2/mu2])/4 + (as*ep^6*Pi^2*TA*del[zb]*Log[Q2/mu2])/4 + (5219*as^3*CA*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/15552 + (5713109*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/559872 - (95*as^3*CF*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/96 + (2540749*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/41472 + (131*as^4*CF^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/144 - (257*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/(384*ep^4) - (2437*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/(2592*ep^3) + (635*as^3*CA*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/(1728*ep^2) + (58441*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/(15552*ep^2) + (2311*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/(1152*ep^2) + (635*as^3*CA*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/(648*ep) + (201497*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/(10368*ep) + (16463*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/(864*ep) - (188263*as^3*CA*ep*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/23328 - (6415*as^3*CF*ep*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/576 - (3452825*as^3*CA*ep^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/69984 - (211223*as^3*CF*ep^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2])/3456 + (85541*as^4*CA*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/8748 + (2395*as^4*CF*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/216 - (199*as^4*CA*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/(2592*ep^3) - (2587*as^4*CA*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/(7776*ep^2) + (457*as^4*CA*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/(3888*ep) + (23*as^4*CF*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2])/(36*ep) + (12367*as^3*CA^2*Pi^4*TA*del[zb]*Log[Q2/mu2])/27648 + (14804207*as^4*CA^3*Pi^4*TA*del[zb]*Log[Q2/mu2])/1866240 + (261401*as^4*CA^3*Pi^4*TA*del[zb]*Log[Q2/mu2])/(207360*ep^3) - (550201*as^4*CA^3*Pi^4*TA*del[zb]*Log[Q2/mu2])/(207360*ep^2) - (10073*as^3*CA^2*Pi^4*TA*del[zb]*Log[Q2/mu2])/(8640*ep) - (871673*as^4*CA^3*Pi^4*TA*del[zb]*Log[Q2/mu2])/(124416*ep) + (103*as^2*CA*ep*Pi^4*TA*del[zb]*Log[Q2/mu2])/288 + (418109*as^3*CA^2*ep*Pi^4*TA*del[zb]*Log[Q2/mu2])/103680 + (103*as^2*CA*ep^2*Pi^4*TA*del[zb]*Log[Q2/mu2])/288 + (4196111*as^3*CA^2*ep^2*Pi^4*TA*del[zb]*Log[Q2/mu2])/622080 + (as*ep^3*Pi^4*TA*del[zb]*Log[Q2/mu2])/96 + (103*as^2*CA*ep^3*Pi^4*TA*del[zb]*Log[Q2/mu2])/288 + (as*ep^4*Pi^4*TA*del[zb]*Log[Q2/mu2])/96 + (1051*as^2*CA*ep^4*Pi^4*TA*del[zb]*Log[Q2/mu2])/1440 + (as*ep^5*Pi^4*TA*del[zb]*Log[Q2/mu2])/96 + (as*ep^6*Pi^4*TA*del[zb]*Log[Q2/mu2])/96 - (16433*as^3*CA*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/69120 - (6268739*as^4*CA^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/933120 - (as^3*CF*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/18 - (8051*as^4*CA*CF*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/4608 - (41*as^4*CF^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/180 + (1199*as^4*CA^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/(1920*ep^2) + (251*as^4*CA*CF*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/(2880*ep^2) + (71833*as^4*CA^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/(311040*ep) + (4771*as^4*CA*CF*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/(17280*ep) - (14873*as^3*CA*ep*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/25920 - (29*as^3*CF*ep*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/108 - (46037*as^3*CA*ep^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/622080 - (37453*as^3*CF*ep^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2])/103680 + (4967*as^4*CA*nf^2*Pi^4*TA*del[zb]*Log[Q2/mu2])/11664 + (35*as^4*CF*nf^2*Pi^4*TA*del[zb]*Log[Q2/mu2])/162 + (2143*as^4*CA*nf^2*Pi^4*TA*del[zb]*Log[Q2/mu2])/(19440*ep) + (7*as^4*CF*nf^2*Pi^4*TA*del[zb]*Log[Q2/mu2])/(270*ep) + (1277239*as^4*CA^3*Pi^6*TA*del[zb]*Log[Q2/mu2])/967680 - (2994623*as^4*CA^3*Pi^6*TA*del[zb]*Log[Q2/mu2])/(6531840*ep) + (2132279*as^3*CA^2*ep*Pi^6*TA*del[zb]*Log[Q2/mu2])/8709120 - (167777*as^3*CA^2*ep^2*Pi^6*TA*del[zb]*Log[Q2/mu2])/430080 - (187*as^2*CA*ep^3*Pi^6*TA*del[zb]*Log[Q2/mu2])/4032 - (187*as^2*CA*ep^4*Pi^6*TA*del[zb]*Log[Q2/mu2])/4032 + (19*as*ep^5*Pi^6*TA*del[zb]*Log[Q2/mu2])/5760 + (19*as*ep^6*Pi^6*TA*del[zb]*Log[Q2/mu2])/5760 - (1094083*as^4*CA^2*nf*Pi^6*TA*del[zb]*Log[Q2/mu2])/13063680 - (23723*as^4*CA*CF*nf*Pi^6*TA*del[zb]*Log[Q2/mu2])/77760 + (557*as^4*CF^2*nf*Pi^6*TA*del[zb]*Log[Q2/mu2])/8505 - (45503*as^3*CA*ep^2*nf*Pi^6*TA*del[zb]*Log[Q2/mu2])/2488320 + (337*as^3*CF*ep^2*nf*Pi^6*TA*del[zb]*Log[Q2/mu2])/2520 - (as^4*C4AA*Pi^2*del[zb]*Log[Q2/mu2]^2)/(6*dA) + (as^4*C4AF*nf*Pi^2*del[zb]*Log[Q2/mu2]^2)/(3*dA) - (47*as^4*C4AA*Pi^6*del[zb]*Log[Q2/mu2]^2)/(3024*dA) + (as*TA*del[zb]*Log[Q2/mu2]^2)/2 - (9*as^2*CA*TA*del[zb]*Log[Q2/mu2]^2)/4 + (41381*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^2)/1296 - (935387407*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2)/3359232 - (563*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2)/(288*ep^6) + (823*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2)/(3456*ep^5) + (23*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^2)/(8*ep^4) + (20323*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2)/(5184*ep^4) + (343*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^2)/(192*ep^3) - (38377*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2)/(15552*ep^3) - (9*as^2*CA*TA*del[zb]*Log[Q2/mu2]^2)/(4*ep^2) - (61*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^2)/(144*ep^2) - (4337773*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2)/(93312*ep^2) - (9*as^2*CA*TA*del[zb]*Log[Q2/mu2]^2)/(4*ep) + (3095*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^2)/(864*ep) - (95169631*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2)/(559872*ep) + (as*ep*TA*del[zb]*Log[Q2/mu2]^2)/2 - (17*as^2*CA*ep*TA*del[zb]*Log[Q2/mu2]^2)/4 + (2212921*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]^2)/15552 + (as*ep^2*TA*del[zb]*Log[Q2/mu2]^2)/2 - (41*as^2*CA*ep^2*TA*del[zb]*Log[Q2/mu2]^2)/4 + (48513415*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^2)/93312 + (as*ep^3*TA*del[zb]*Log[Q2/mu2]^2)/2 - (97*as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]^2)/4 + (as*ep^4*TA*del[zb]*Log[Q2/mu2]^2)/2 - (217*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^2)/4 + (as*ep^5*TA*del[zb]*Log[Q2/mu2]^2)/2 + (as*ep^6*TA*del[zb]*Log[Q2/mu2]^2)/2 - (7229*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]^2)/1296 - (77790949*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^2)/1679616 - (219*as^3*CF*nf*TA*del[zb]*Log[Q2/mu2]^2)/32 + (4775311*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^2)/41472 + (155*as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2]^2)/18 - (689*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^2)/(1728*ep^5) - (1015*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^2)/(1296*ep^4) + (19*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]^2)/(96*ep^3) + (10739*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^2)/(7776*ep^3) + (227*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^2)/(192*ep^3) + (19*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]^2)/(36*ep^2) + (276823*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^2)/(23328*ep^2) + (15031*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^2)/(1152*ep^2) + (7*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]^2)/(864*ep) + (8481683*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^2)/(279936*ep) - (9*as^3*CF*nf*TA*del[zb]*Log[Q2/mu2]^2)/(16*ep) + (393403*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^2)/(6912*ep) + (as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2]^2)/(6*ep) - (125671*as^3*CA*ep*nf*TA*del[zb]*Log[Q2/mu2]^2)/3888 - (2465*as^3*CF*ep*nf*TA*del[zb]*Log[Q2/mu2]^2)/64 - (6373967*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^2)/46656 - (62281*as^3*CF*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^2)/384 + (1126091*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^2)/34992 + (5953*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]^2)/162 - (11*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^2)/(432*ep^4) - (143*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^2)/(1296*ep^3) + (139*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^2)/(1296*ep^2) + (2*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]^2)/(9*ep^2) + (46655*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^2)/(11664*ep) + (112*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]^2)/(27*ep) + (47*as^2*CA*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/24 + (134*as^3*CA^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/27 + (4183033*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/31104 + (13855*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(3456*ep^4) - (2897*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(864*ep^3) - (811*as^3*CA^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(192*ep^2) - (141577*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(10368*ep^2) - (2747*as^3*CA^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(2304*ep) + (257177*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(31104*ep) + (47*as^2*CA*ep*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/24 + (17951*as^3*CA^2*ep*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/10368 - (as*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/8 + (47*as^2*CA*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/24 - (92273*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/1944 - (as*ep^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/8 + (29*as^2*CA*ep^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/8 - (as*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/8 + (69*as^2*CA*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/8 - (as*ep^5*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/8 - (as*ep^6*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/8 - (635*as^3*CA*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/432 - (201497*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/5184 - (16463*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/432 + (257*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(192*ep^3) + (2437*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(1296*ep^2) - (635*as^3*CA*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(1152*ep) - (58441*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(7776*ep) - (2311*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(576*ep) - (5219*as^3*CA*ep*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/10368 + (95*as^3*CF*ep*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/64 + (188263*as^3*CA*ep^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/15552 + (6415*as^3*CF*ep^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/384 - (457*as^4*CA*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/1944 - (23*as^4*CF*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/18 + (199*as^4*CA*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(1296*ep^2) + (2587*as^4*CA*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^2)/(3888*ep) + (10073*as^3*CA^2*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/5760 + (871673*as^4*CA^3*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/62208 - (261401*as^4*CA^3*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/(103680*ep^2) + (550201*as^4*CA^3*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/(103680*ep) - (12367*as^3*CA^2*ep*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/18432 - (103*as^2*CA*ep^2*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/288 - (418109*as^3*CA^2*ep^2*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/69120 - (103*as^2*CA*ep^3*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/288 - (as*ep^4*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/192 - (103*as^2*CA*ep^4*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/288 - (as*ep^5*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/192 - (as*ep^6*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/192 - (71833*as^4*CA^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/155520 - (4771*as^4*CA*CF*nf*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/8640 - (1199*as^4*CA^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/(960*ep) - (251*as^4*CA*CF*nf*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/(1440*ep) + (16433*as^3*CA*ep*nf*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/46080 + (as^3*CF*ep*nf*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/12 + (14873*as^3*CA*ep^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/17280 + (29*as^3*CF*ep^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/72 - (2143*as^4*CA*nf^2*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/9720 - (7*as^4*CF*nf^2*Pi^4*TA*del[zb]*Log[Q2/mu2]^2)/135 + (2994623*as^4*CA^3*Pi^6*TA*del[zb]*Log[Q2/mu2]^2)/3265920 - (2132279*as^3*CA^2*ep^2*Pi^6*TA*del[zb]*Log[Q2/mu2]^2)/5806080 + (187*as^2*CA*ep^4*Pi^6*TA*del[zb]*Log[Q2/mu2]^2)/4032 - (19*as*ep^6*Pi^6*TA*del[zb]*Log[Q2/mu2]^2)/11520 + (3*as^2*CA*TA*del[zb]*Log[Q2/mu2]^3)/2 - (3095*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^3)/864 + (95169631*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^3)/419904 + (563*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^3)/(216*ep^5) - (823*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^3)/(2592*ep^4) - (23*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^3)/(8*ep^3) - (20323*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^3)/(3888*ep^3) - (343*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^3)/(192*ep^2) + (38377*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^3)/(11664*ep^2) + (3*as^2*CA*TA*del[zb]*Log[Q2/mu2]^3)/(2*ep) + (61*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^3)/(144*ep) + (4337773*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^3)/(69984*ep) - (as*ep*TA*del[zb]*Log[Q2/mu2]^3)/6 + (3*as^2*CA*ep*TA*del[zb]*Log[Q2/mu2]^3)/2 - (41381*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]^3)/1296 - (as*ep^2*TA*del[zb]*Log[Q2/mu2]^3)/6 + (17*as^2*CA*ep^2*TA*del[zb]*Log[Q2/mu2]^3)/6 - (2212921*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^3)/15552 - (as*ep^3*TA*del[zb]*Log[Q2/mu2]^3)/6 + (41*as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]^3)/6 - (as*ep^4*TA*del[zb]*Log[Q2/mu2]^3)/6 + (97*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^3)/6 - (as*ep^5*TA*del[zb]*Log[Q2/mu2]^3)/6 - (as*ep^6*TA*del[zb]*Log[Q2/mu2]^3)/6 - (7*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]^3)/864 - (8481683*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^3)/209952 + (9*as^3*CF*nf*TA*del[zb]*Log[Q2/mu2]^3)/16 - (393403*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^3)/5184 - (2*as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2]^3)/9 + (689*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^3)/(1296*ep^4) + (1015*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^3)/(972*ep^3) - (19*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]^3)/(96*ep^2) - (10739*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^3)/(5832*ep^2) - (227*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^3)/(144*ep^2) - (19*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]^3)/(36*ep) - (276823*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^3)/(17496*ep) - (15031*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^3)/(864*ep) + (7229*as^3*CA*ep*nf*TA*del[zb]*Log[Q2/mu2]^3)/1296 + (219*as^3*CF*ep*nf*TA*del[zb]*Log[Q2/mu2]^3)/32 + (125671*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^3)/3888 + (2465*as^3*CF*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^3)/64 - (46655*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^3)/8748 - (448*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]^3)/81 + (11*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^3)/(324*ep^3) + (143*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^3)/(972*ep^2) - (139*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^3)/(972*ep) - (8*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]^3)/(27*ep) + (2747*as^3*CA^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/2304 - (257177*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/23328 - (13855*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/(2592*ep^3) + (2897*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/(648*ep^2) + (811*as^3*CA^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/(192*ep) + (141577*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/(7776*ep) - (47*as^2*CA*ep*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/36 - (134*as^3*CA^2*ep*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/27 - (47*as^2*CA*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/36 - (17951*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/10368 + (as*ep^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/24 - (47*as^2*CA*ep^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/36 + (as*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/24 - (29*as^2*CA*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/12 + (as*ep^5*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/24 + (as*ep^6*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/24 + (635*as^3*CA*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/1152 + (58441*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/5832 + (2311*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/432 - (257*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/(144*ep^2) - (2437*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/(972*ep) + (635*as^3*CA*ep*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/432 + (5219*as^3*CA*ep^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/10368 - (95*as^3*CF*ep^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/64 - (2587*as^4*CA*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/2916 - (199*as^4*CA*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^3)/(972*ep) - (550201*as^4*CA^3*Pi^4*TA*del[zb]*Log[Q2/mu2]^3)/77760 + (261401*as^4*CA^3*Pi^4*TA*del[zb]*Log[Q2/mu2]^3)/(77760*ep) - (10073*as^3*CA^2*ep*Pi^4*TA*del[zb]*Log[Q2/mu2]^3)/5760 + (12367*as^3*CA^2*ep^2*Pi^4*TA*del[zb]*Log[Q2/mu2]^3)/18432 + (103*as^2*CA*ep^3*Pi^4*TA*del[zb]*Log[Q2/mu2]^3)/432 + (103*as^2*CA*ep^4*Pi^4*TA*del[zb]*Log[Q2/mu2]^3)/432 + (as*ep^5*Pi^4*TA*del[zb]*Log[Q2/mu2]^3)/576 + (as*ep^6*Pi^4*TA*del[zb]*Log[Q2/mu2]^3)/576 + (1199*as^4*CA^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2]^3)/720 + (251*as^4*CA*CF*nf*Pi^4*TA*del[zb]*Log[Q2/mu2]^3)/1080 - (16433*as^3*CA*ep^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2]^3)/46080 - (as^3*CF*ep^2*nf*Pi^4*TA*del[zb]*Log[Q2/mu2]^3)/12 - (3*as^2*CA*TA*del[zb]*Log[Q2/mu2]^4)/4 - (61*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^4)/192 - (4337773*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^4)/69984 - (563*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^4)/(216*ep^4) + (823*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^4)/(2592*ep^3) + (69*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^4)/(32*ep^2) + (20323*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^4)/(3888*ep^2) + (343*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^4)/(256*ep) - (38377*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^4)/(11664*ep) - (3*as^2*CA*ep*TA*del[zb]*Log[Q2/mu2]^4)/4 + (3095*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]^4)/1152 + (as*ep^2*TA*del[zb]*Log[Q2/mu2]^4)/24 - (3*as^2*CA*ep^2*TA*del[zb]*Log[Q2/mu2]^4)/4 + (41381*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^4)/1728 + (as*ep^3*TA*del[zb]*Log[Q2/mu2]^4)/24 - (17*as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]^4)/12 + (as*ep^4*TA*del[zb]*Log[Q2/mu2]^4)/24 - (41*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^4)/12 + (as*ep^5*TA*del[zb]*Log[Q2/mu2]^4)/24 + (as*ep^6*TA*del[zb]*Log[Q2/mu2]^4)/24 + (19*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]^4)/48 + (276823*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^4)/17496 + (15031*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^4)/864 - (689*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^4)/(1296*ep^3) - (1015*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^4)/(972*ep^2) + (19*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]^4)/(128*ep) + (10739*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^4)/(5832*ep) + (227*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^4)/(144*ep) + (7*as^3*CA*ep*nf*TA*del[zb]*Log[Q2/mu2]^4)/1152 - (27*as^3*CF*ep*nf*TA*del[zb]*Log[Q2/mu2]^4)/64 - (7229*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^4)/1728 - (657*as^3*CF*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^4)/128 + (139*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^4)/972 + (8*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]^4)/27 - (11*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^4)/(324*ep^2) - (143*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^4)/(972*ep) - (811*as^3*CA^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/256 - (141577*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/7776 + (13855*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/(2592*ep^2) - (2897*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/(648*ep) - (2747*as^3*CA^2*ep*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/3072 + (47*as^2*CA*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/72 + (67*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/18 + (47*as^2*CA*ep^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/72 - (as*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/96 + (47*as^2*CA*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/72 - (as*ep^5*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/96 - (as*ep^6*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/96 + (2437*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/972 + (257*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/(144*ep) - (635*as^3*CA*ep*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/1536 - (635*as^3*CA*ep^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/576 + (199*as^4*CA*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^4)/972 - (261401*as^4*CA^3*Pi^4*TA*del[zb]*Log[Q2/mu2]^4)/77760 + (10073*as^3*CA^2*ep^2*Pi^4*TA*del[zb]*Log[Q2/mu2]^4)/7680 - (103*as^2*CA*ep^4*Pi^4*TA*del[zb]*Log[Q2/mu2]^4)/864 - (as*ep^6*Pi^4*TA*del[zb]*Log[Q2/mu2]^4)/2304 - (1029*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^5)/1280 + (38377*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^5)/14580 + (563*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^5)/(270*ep^3) - (823*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^5)/(3240*ep^2) - (207*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^5)/(160*ep) - (20323*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^5)/(4860*ep) + (3*as^2*CA*ep*TA*del[zb]*Log[Q2/mu2]^5)/10 + (61*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]^5)/320 + (3*as^2*CA*ep^2*TA*del[zb]*Log[Q2/mu2]^5)/10 - (619*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^5)/384 - (as*ep^3*TA*del[zb]*Log[Q2/mu2]^5)/120 + (3*as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]^5)/10 - (as*ep^4*TA*del[zb]*Log[Q2/mu2]^5)/120 + (17*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^5)/30 - (as*ep^5*TA*del[zb]*Log[Q2/mu2]^5)/120 - (as*ep^6*TA*del[zb]*Log[Q2/mu2]^5)/120 - (57*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]^5)/640 - (10739*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^5)/7290 - (227*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^5)/180 + (689*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^5)/(1620*ep^2) + (203*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^5)/(243*ep) - (19*as^3*CA*ep*nf*TA*del[zb]*Log[Q2/mu2]^5)/80 - (7*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^5)/1920 + (81*as^3*CF*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^5)/320 + (143*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^5)/1215 + (11*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^5)/(405*ep) + (2897*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^5)/810 - (2771*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^5)/(648*ep) + (2433*as^3*CA^2*ep*Pi^2*TA*del[zb]*Log[Q2/mu2]^5)/1280 + (2747*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^5)/5120 - (47*as^2*CA*ep^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^5)/180 - (47*as^2*CA*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]^5)/180 + (as*ep^5*Pi^2*TA*del[zb]*Log[Q2/mu2]^5)/480 + (as*ep^6*Pi^2*TA*del[zb]*Log[Q2/mu2]^5)/480 - (257*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^5)/180 + (127*as^3*CA*ep^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^5)/512 + (207*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^6)/320 + (20323*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^6)/7290 - (563*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^6)/(405*ep^2) + (823*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^6)/(4860*ep) + (1029*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]^6)/2560 - (as^2*CA*ep^2*TA*del[zb]*Log[Q2/mu2]^6)/10 - (61*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^6)/640 - (as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]^6)/10 + (as*ep^4*TA*del[zb]*Log[Q2/mu2]^6)/720 - (as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^6)/10 + (as*ep^5*TA*del[zb]*Log[Q2/mu2]^6)/720 + (as*ep^6*TA*del[zb]*Log[Q2/mu2]^6)/720 - (406*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^6)/729 - (689*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^6)/(2430*ep) + (57*as^3*CA*ep*nf*TA*del[zb]*Log[Q2/mu2]^6)/1280 + (19*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^6)/160 - (22*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^6)/1215 + (2771*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^6)/972 - (2433*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^6)/2560 + (47*as^2*CA*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]^6)/540 - (as*ep^6*Pi^2*TA*del[zb]*Log[Q2/mu2]^6)/2880 - (823*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^7)/8505 + (2252*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^7)/(2835*ep) - (621*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]^7)/2240 - (441*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^7)/2560 + (as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]^7)/35 + (as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^7)/35 - (as*ep^5*TA*del[zb]*Log[Q2/mu2]^7)/5040 - (as*ep^6*TA*del[zb]*Log[Q2/mu2]^7)/5040 + (1378*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^7)/8505 - (171*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^7)/8960 - (1126*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^8)/2835 + (1863*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^8)/17920 - (as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^8)/140 + (as*ep^6*TA*del[zb]*Log[Q2/mu2]^8)/40320 + (459*as^4*C4AA*del[zb]*MZV[{5, 3}])/(40*dA) + (84133*as^4*CA^3*TA*del[zb]*MZV[{5, 3}])/2880 - (302*as^3*CA^2*ep^2*TA*del[zb]*MZV[{5, 3}])/9 + (5*as^4*C4AA*Pi^2*PlusD[zb, 0])/(4*dA) + (as^4*C4AA*Pi^2*PlusD[zb, 0])/(6*dA*ep) - (17*as^4*C4AF*nf*Pi^2*PlusD[zb, 0])/(6*dA) - (as^4*C4AF*nf*Pi^2*PlusD[zb, 0])/(3*dA*ep) - (13*as^4*C4AA*Pi^4*PlusD[zb, 0])/(360*dA) + (13*as^4*C4AF*nf*Pi^4*PlusD[zb, 0])/(180*dA) - (41*as^4*C4AA*Pi^6*PlusD[zb, 0])/(3024*dA) + (47*as^4*C4AA*Pi^6*PlusD[zb, 0])/(3024*dA*ep) + (2*as^4*C4AF*nf*Pi^6*PlusD[zb, 0])/(189*dA) - 2*as*TA*PlusD[zb, 0] + (9*as^2*CA*TA*PlusD[zb, 0])/2 - (755503*as^3*CA^2*TA*PlusD[zb, 0])/11664 - (1029558011*as^4*CA^3*TA*PlusD[zb, 0])/6718464 + (65*as^4*CA^3*TA*PlusD[zb, 0])/(96*ep^7) - (as^4*CA^3*TA*PlusD[zb, 0])/(1152*ep^6) - (19*as^3*CA^2*TA*PlusD[zb, 0])/(12*ep^5) - (2017*as^4*CA^3*TA*PlusD[zb, 0])/(1728*ep^5) - (151*as^3*CA^2*TA*PlusD[zb, 0])/(144*ep^4) + (2515*as^4*CA^3*TA*PlusD[zb, 0])/(5184*ep^4) + (5*as^2*CA*TA*PlusD[zb, 0])/(2*ep^3) + (as^3*CA^2*TA*PlusD[zb, 0])/(27*ep^3) + (398515*as^4*CA^3*TA*PlusD[zb, 0])/(31104*ep^3) + (5*as^2*CA*TA*PlusD[zb, 0])/(2*ep^2) - (1163*as^3*CA^2*TA*PlusD[zb, 0])/(648*ep^2) + (9225769*as^4*CA^3*TA*PlusD[zb, 0])/(186624*ep^2) - (2*as*TA*PlusD[zb, 0])/ep + (5*as^2*CA*TA*PlusD[zb, 0])/(2*ep) - (14339*as^3*CA^2*TA*PlusD[zb, 0])/(972*ep) + (108698521*as^4*CA^3*TA*PlusD[zb, 0])/(1119744*ep) - 2*as*ep*TA*PlusD[zb, 0] + (21*as^2*CA*ep*TA*PlusD[zb, 0])/2 - (16431805*as^3*CA^2*ep*TA*PlusD[zb, 0])/69984 - 2*as*ep^2*TA*PlusD[zb, 0] + (49*as^2*CA*ep^2*TA*PlusD[zb, 0])/2 - (329357353*as^3*CA^2*ep^2*TA*PlusD[zb, 0])/419904 - 2*as*ep^3*TA*PlusD[zb, 0] + (109*as^2*CA*ep^3*TA*PlusD[zb, 0])/2 - 2*as*ep^4*TA*PlusD[zb, 0] + (233*as^2*CA*ep^4*TA*PlusD[zb, 0])/2 - 2*as*ep^5*TA*PlusD[zb, 0] - 2*as*ep^6*TA*PlusD[zb, 0] + (20813*as^3*CA*nf*TA*PlusD[zb, 0])/1458 + (766888195*as^4*CA^2*nf*TA*PlusD[zb, 0])/3359232 + (2465*as^3*CF*nf*TA*PlusD[zb, 0])/144 + (10207945*as^4*CA*CF*nf*TA*PlusD[zb, 0])/248832 - (20473*as^4*CF^2*nf*TA*PlusD[zb, 0])/864 + (71*as^4*CA^2*nf*TA*PlusD[zb, 0])/(576*ep^6) + (109*as^4*CA^2*nf*TA*PlusD[zb, 0])/(432*ep^5) - (7*as^3*CA*nf*TA*PlusD[zb, 0])/(72*ep^4) - (821*as^4*CA^2*nf*TA*PlusD[zb, 0])/(2592*ep^4) - (21*as^4*CA*CF*nf*TA*PlusD[zb, 0])/(64*ep^4) - (7*as^3*CA*nf*TA*PlusD[zb, 0])/(27*ep^3) - (25477*as^4*CA^2*nf*TA*PlusD[zb, 0])/(7776*ep^3) - (4211*as^4*CA*CF*nf*TA*PlusD[zb, 0])/(1152*ep^3) - (31*as^3*CA*nf*TA*PlusD[zb, 0])/(648*ep^2) - (879821*as^4*CA^2*nf*TA*PlusD[zb, 0])/(93312*ep^2) + (as^3*CF*nf*TA*PlusD[zb, 0])/(4*ep^2) - (113687*as^4*CA*CF*nf*TA*PlusD[zb, 0])/(6912*ep^2) - (as^4*CF^2*nf*TA*PlusD[zb, 0])/(24*ep^2) + (2345*as^3*CA*nf*TA*PlusD[zb, 0])/(972*ep) + (2190571*as^4*CA^2*nf*TA*PlusD[zb, 0])/(559872*ep) + (73*as^3*CF*nf*TA*PlusD[zb, 0])/(24*ep) - (1582283*as^4*CA*CF*nf*TA*PlusD[zb, 0])/(41472*ep) - (155*as^4*CF^2*nf*TA*PlusD[zb, 0])/(72*ep) + (2120597*as^3*CA*ep*nf*TA*PlusD[zb, 0])/34992 + (62281*as^3*CF*ep*nf*TA*PlusD[zb, 0])/864 + (47249069*as^3*CA*ep^2*nf*TA*PlusD[zb, 0])/209952 + (1361681*as^3*CF*ep^2*nf*TA*PlusD[zb, 0])/5184 - (2245621*as^4*CA*nf^2*TA*PlusD[zb, 0])/46656 - (116309*as^4*CF*nf^2*TA*PlusD[zb, 0])/1944 + (as^4*CA*nf^2*TA*PlusD[zb, 0])/(144*ep^5) + (13*as^4*CA*nf^2*TA*PlusD[zb, 0])/(432*ep^4) - (as^4*CA*nf^2*TA*PlusD[zb, 0])/(48*ep^3) - (as^4*CF*nf^2*TA*PlusD[zb, 0])/(18*ep^3) - (1925*as^4*CA*nf^2*TA*PlusD[zb, 0])/(1944*ep^2) - (28*as^4*CF*nf^2*TA*PlusD[zb, 0])/(27*ep^2) - (187481*as^4*CA*nf^2*TA*PlusD[zb, 0])/(23328*ep) - (5953*as^4*CF*nf^2*TA*PlusD[zb, 0])/(648*ep) - (9*as^2*CA*Pi^2*TA*PlusD[zb, 0])/4 - (7619*as^3*CA^2*Pi^2*TA*PlusD[zb, 0])/7776 - (60095543*as^4*CA^3*Pi^2*TA*PlusD[zb, 0])/559872 - (1705*as^4*CA^3*Pi^2*TA*PlusD[zb, 0])/(1152*ep^5) + (253*as^4*CA^3*Pi^2*TA*PlusD[zb, 0])/(288*ep^4) + (22*as^3*CA^2*Pi^2*TA*PlusD[zb, 0])/(9*ep^3) + (45445*as^4*CA^3*Pi^2*TA*PlusD[zb, 0])/(10368*ep^3) + (1595*as^3*CA^2*Pi^2*TA*PlusD[zb, 0])/(1728*ep^2) - (29525*as^4*CA^3*Pi^2*TA*PlusD[zb, 0])/(31104*ep^2) - (9*as^2*CA*Pi^2*TA*PlusD[zb, 0])/(4*ep) - (2807*as^3*CA^2*Pi^2*TA*PlusD[zb, 0])/(1296*ep) - (41759*as^4*CA^3*Pi^2*TA*PlusD[zb, 0])/(1152*ep) + (as*ep*Pi^2*TA*PlusD[zb, 0])/2 - (9*as^2*CA*ep*Pi^2*TA*PlusD[zb, 0])/4 + (121565*as^3*CA^2*ep*Pi^2*TA*PlusD[zb, 0])/5832 + (as*ep^2*Pi^2*TA*PlusD[zb, 0])/2 - (47*as^2*CA*ep^2*Pi^2*TA*PlusD[zb, 0])/12 + (16502495*as^3*CA^2*ep^2*Pi^2*TA*PlusD[zb, 0])/139968 + (as*ep^3*Pi^2*TA*PlusD[zb, 0])/2 - (107*as^2*CA*ep^3*Pi^2*TA*PlusD[zb, 0])/12 + (as*ep^4*Pi^2*TA*PlusD[zb, 0])/2 - (247*as^2*CA*ep^4*Pi^2*TA*PlusD[zb, 0])/12 + (as*ep^5*Pi^2*TA*PlusD[zb, 0])/2 + (as*ep^6*Pi^2*TA*PlusD[zb, 0])/2 + (2987*as^3*CA*nf*Pi^2*TA*PlusD[zb, 0])/7776 + (3303713*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 0])/279936 - (95*as^3*CF*nf*Pi^2*TA*PlusD[zb, 0])/144 + (792605*as^4*CA*CF*nf*Pi^2*TA*PlusD[zb, 0])/20736 + (131*as^4*CF^2*nf*Pi^2*TA*PlusD[zb, 0])/288 - (247*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 0])/(576*ep^4) - (877*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 0])/(1296*ep^3) + (239*as^3*CA*nf*Pi^2*TA*PlusD[zb, 0])/(864*ep^2) + (14047*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 0])/(7776*ep^2) + (647*as^4*CA*CF*nf*Pi^2*TA*PlusD[zb, 0])/(576*ep^2) + (239*as^3*CA*nf*Pi^2*TA*PlusD[zb, 0])/(324*ep) + (169903*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 0])/(15552*ep) + (523*as^4*CA*CF*nf*Pi^2*TA*PlusD[zb, 0])/(48*ep) - (59707*as^3*CA*ep*nf*Pi^2*TA*PlusD[zb, 0])/11664 - (6415*as^3*CF*ep*nf*Pi^2*TA*PlusD[zb, 0])/864 - (71045*as^3*CA*ep^2*nf*Pi^2*TA*PlusD[zb, 0])/2187 - (211223*as^3*CF*ep^2*nf*Pi^2*TA*PlusD[zb, 0])/5184 + (335915*as^4*CA*nf^2*Pi^2*TA*PlusD[zb, 0])/69984 + (2395*as^4*CF*nf^2*Pi^2*TA*PlusD[zb, 0])/432 - (55*as^4*CA*nf^2*Pi^2*TA*PlusD[zb, 0])/(1296*ep^3) - (715*as^4*CA*nf^2*Pi^2*TA*PlusD[zb, 0])/(3888*ep^2) + (25*as^4*CA*nf^2*Pi^2*TA*PlusD[zb, 0])/(1944*ep) + (23*as^4*CF*nf^2*Pi^2*TA*PlusD[zb, 0])/(72*ep) + (4889*as^3*CA^2*Pi^4*TA*PlusD[zb, 0])/23040 + (2587399*as^4*CA^3*Pi^4*TA*PlusD[zb, 0])/933120 + (5827*as^4*CA^3*Pi^4*TA*PlusD[zb, 0])/(6912*ep^3) - (156553*as^4*CA^3*Pi^4*TA*PlusD[zb, 0])/(103680*ep^2) - (15641*as^3*CA^2*Pi^4*TA*PlusD[zb, 0])/(17280*ep) - (459083*as^4*CA^3*Pi^4*TA*PlusD[zb, 0])/(103680*ep) + (247*as^2*CA*ep*Pi^4*TA*PlusD[zb, 0])/720 + (69661*as^3*CA^2*ep*Pi^4*TA*PlusD[zb, 0])/25920 + (247*as^2*CA*ep^2*Pi^4*TA*PlusD[zb, 0])/720 + (280487*as^3*CA^2*ep^2*Pi^4*TA*PlusD[zb, 0])/62208 + (as*ep^3*Pi^4*TA*PlusD[zb, 0])/48 + (247*as^2*CA*ep^3*Pi^4*TA*PlusD[zb, 0])/720 + (as*ep^4*Pi^4*TA*PlusD[zb, 0])/48 + (103*as^2*CA*ep^4*Pi^4*TA*PlusD[zb, 0])/144 + (as*ep^5*Pi^4*TA*PlusD[zb, 0])/48 + (as*ep^6*Pi^4*TA*PlusD[zb, 0])/48 - (5741*as^3*CA*nf*Pi^4*TA*PlusD[zb, 0])/34560 - (3859*as^4*CA^2*nf*Pi^4*TA*PlusD[zb, 0])/1152 - (as^3*CF*nf*Pi^4*TA*PlusD[zb, 0])/27 - (284573*as^4*CA*CF*nf*Pi^4*TA*PlusD[zb, 0])/311040 - (41*as^4*CF^2*nf*Pi^4*TA*PlusD[zb, 0])/360 + (1967*as^4*CA^2*nf*Pi^4*TA*PlusD[zb, 0])/(5184*ep^2) + (209*as^4*CA*CF*nf*Pi^4*TA*PlusD[zb, 0])/(4320*ep^2) + (39977*as^4*CA^2*nf*Pi^4*TA*PlusD[zb, 0])/(155520*ep) + (4177*as^4*CA*CF*nf*Pi^4*TA*PlusD[zb, 0])/(25920*ep) - (5221*as^3*CA*ep*nf*Pi^4*TA*PlusD[zb, 0])/12960 - (29*as^3*CF*ep*nf*Pi^4*TA*PlusD[zb, 0])/162 - (32189*as^3*CA*ep^2*nf*Pi^4*TA*PlusD[zb, 0])/311040 - (37453*as^3*CF*ep^2*nf*Pi^4*TA*PlusD[zb, 0])/155520 + (6589*as^4*CA*nf^2*Pi^4*TA*PlusD[zb, 0])/29160 + (35*as^4*CF*nf^2*Pi^4*TA*PlusD[zb, 0])/324 + (113*as^4*CA*nf^2*Pi^4*TA*PlusD[zb, 0])/(1944*ep) + (7*as^4*CF*nf^2*Pi^4*TA*PlusD[zb, 0])/(540*ep) + (3028903*as^4*CA^3*Pi^6*TA*PlusD[zb, 0])/4354560 - (79457*as^4*CA^3*Pi^6*TA*PlusD[zb, 0])/(155520*ep) + (711121*as^3*CA^2*ep*Pi^6*TA*PlusD[zb, 0])/2177280 - (12553*as^3*CA^2*ep^2*Pi^6*TA*PlusD[zb, 0])/165888 - (485*as^2*CA*ep^3*Pi^6*TA*PlusD[zb, 0])/6048 - (485*as^2*CA*ep^4*Pi^6*TA*PlusD[zb, 0])/6048 + (19*as*ep^5*Pi^6*TA*PlusD[zb, 0])/2880 + (19*as*ep^6*Pi^6*TA*PlusD[zb, 0])/2880 - (60331*as^4*CA^2*nf*Pi^6*TA*PlusD[zb, 0])/725760 - (45989*as^4*CA*CF*nf*Pi^6*TA*PlusD[zb, 0])/272160 + (557*as^4*CF^2*nf*Pi^6*TA*PlusD[zb, 0])/17010 - (27889*as^3*CA*ep^2*nf*Pi^6*TA*PlusD[zb, 0])/1741824 + (337*as^3*CF*ep^2*nf*Pi^6*TA*PlusD[zb, 0])/3780 - (2*as^4*C4AA*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(3*dA) + (4*as^4*C4AF*nf*Pi^2*Log[Q2/mu2]*PlusD[zb, 0])/(3*dA) - (47*as^4*C4AA*Pi^6*Log[Q2/mu2]*PlusD[zb, 0])/(756*dA) + 2*as*TA*Log[Q2/mu2]*PlusD[zb, 0] - 5*as^2*CA*TA*Log[Q2/mu2]*PlusD[zb, 0] + (14339*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/324 - (108698521*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0])/279936 - (65*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0])/(24*ep^6) + (as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0])/(288*ep^5) + (19*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(4*ep^4) + (2017*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0])/(432*ep^4) + (151*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(48*ep^3) - (2515*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0])/(1296*ep^3) - (5*as^2*CA*TA*Log[Q2/mu2]*PlusD[zb, 0])/ep^2 - (as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(9*ep^2) - (398515*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0])/(7776*ep^2) - (5*as^2*CA*TA*Log[Q2/mu2]*PlusD[zb, 0])/ep + (1163*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(216*ep) - (9225769*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0])/(46656*ep) + 2*as*ep*TA*Log[Q2/mu2]*PlusD[zb, 0] - 9*as^2*CA*ep*TA*Log[Q2/mu2]*PlusD[zb, 0] + (755503*as^3*CA^2*ep*TA*Log[Q2/mu2]*PlusD[zb, 0])/3888 + 2*as*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 0] - 21*as^2*CA*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 0] + (16431805*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/23328 + 2*as*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 0] - 49*as^2*CA*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 0] + 2*as*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 0] - 109*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 0] + 2*as*ep^5*TA*Log[Q2/mu2]*PlusD[zb, 0] + 2*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 0] - (2345*as^3*CA*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/324 - (2190571*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/139968 - (73*as^3*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/8 + (1582283*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/10368 + (155*as^4*CF^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/18 - (71*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(144*ep^5) - (109*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(108*ep^4) + (7*as^3*CA*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(24*ep^3) + (821*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(648*ep^3) + (21*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(16*ep^3) + (7*as^3*CA*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(9*ep^2) + (25477*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(1944*ep^2) + (4211*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(288*ep^2) + (31*as^3*CA*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(216*ep) + (879821*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(23328*ep) - (3*as^3*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(4*ep) + (113687*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(1728*ep) + (as^4*CF^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/(6*ep) - (20813*as^3*CA*ep*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/486 - (2465*as^3*CF*ep*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/48 - (2120597*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/11664 - (62281*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0])/288 + (187481*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/5832 + (5953*as^4*CF*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/162 - (as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(36*ep^4) - (13*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(108*ep^3) + (as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(12*ep^2) + (2*as^4*CF*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(9*ep^2) + (1925*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(486*ep) + (112*as^4*CF*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(27*ep) + (9*as^2*CA*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/2 + (2807*as^3*CA^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/432 + (41759*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/288 + (1705*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(288*ep^4) - (253*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(72*ep^3) - (22*as^3*CA^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(3*ep^2) - (45445*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(2592*ep^2) - (1595*as^3*CA^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(576*ep) + (29525*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(7776*ep) + (9*as^2*CA*ep*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/2 + (7619*as^3*CA^2*ep*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/2592 - (as*ep^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/2 + (9*as^2*CA*ep^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/2 - (121565*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/1944 - (as*ep^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/2 + (47*as^2*CA*ep^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/6 - (as*ep^4*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/2 + (107*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/6 - (as*ep^5*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/2 - (as*ep^6*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/2 - (239*as^3*CA*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/108 - (169903*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/3888 - (523*as^4*CA*CF*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/12 + (247*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(144*ep^3) + (877*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(324*ep^2) - (239*as^3*CA*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(288*ep) - (14047*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(1944*ep) - (647*as^4*CA*CF*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(144*ep) - (2987*as^3*CA*ep*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/2592 + (95*as^3*CF*ep*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/48 + (59707*as^3*CA*ep^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/3888 + (6415*as^3*CF*ep^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/288 - (25*as^4*CA*nf^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/486 - (23*as^4*CF*nf^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/18 + (55*as^4*CA*nf^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(324*ep^2) + (715*as^4*CA*nf^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0])/(972*ep) + (15641*as^3*CA^2*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/5760 + (459083*as^4*CA^3*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/25920 - (5827*as^4*CA^3*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/(1728*ep^2) + (156553*as^4*CA^3*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/(25920*ep) - (4889*as^3*CA^2*ep*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/7680 - (247*as^2*CA*ep^2*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/360 - (69661*as^3*CA^2*ep^2*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/8640 - (247*as^2*CA*ep^3*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/360 - (as*ep^4*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/48 - (247*as^2*CA*ep^4*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/360 - (as*ep^5*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/48 - (as*ep^6*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/48 - (39977*as^4*CA^2*nf*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/38880 - (4177*as^4*CA*CF*nf*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/6480 - (1967*as^4*CA^2*nf*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/(1296*ep) - (209*as^4*CA*CF*nf*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/(1080*ep) + (5741*as^3*CA*ep*nf*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/11520 + (as^3*CF*ep*nf*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/9 + (5221*as^3*CA*ep^2*nf*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/4320 + (29*as^3*CF*ep^2*nf*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/54 - (113*as^4*CA*nf^2*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/486 - (7*as^4*CF*nf^2*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 0])/135 + (79457*as^4*CA^3*Pi^6*TA*Log[Q2/mu2]*PlusD[zb, 0])/38880 - (711121*as^3*CA^2*ep^2*Pi^6*TA*Log[Q2/mu2]*PlusD[zb, 0])/725760 + (485*as^2*CA*ep^4*Pi^6*TA*Log[Q2/mu2]*PlusD[zb, 0])/3024 - (19*as*ep^6*Pi^6*TA*Log[Q2/mu2]*PlusD[zb, 0])/2880 + 5*as^2*CA*TA*Log[Q2/mu2]^2*PlusD[zb, 0] - (1163*as^3*CA^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/144 + (9225769*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/23328 + (65*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(12*ep^5) - (as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(144*ep^4) - (57*as^3*CA^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(8*ep^3) - (2017*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(216*ep^3) - (151*as^3*CA^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(32*ep^2) + (2515*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(648*ep^2) + (5*as^2*CA*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/ep + (as^3*CA^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(6*ep) + (398515*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(3888*ep) - as*ep*TA*Log[Q2/mu2]^2*PlusD[zb, 0] + 5*as^2*CA*ep*TA*Log[Q2/mu2]^2*PlusD[zb, 0] - (14339*as^3*CA^2*ep*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/216 - as*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0] + 9*as^2*CA*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0] - (755503*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/2592 - as*ep^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0] + 21*as^2*CA*ep^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0] - as*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0] + 49*as^2*CA*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0] - as*ep^5*TA*Log[Q2/mu2]^2*PlusD[zb, 0] - as*ep^6*TA*Log[Q2/mu2]^2*PlusD[zb, 0] - (31*as^3*CA*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/144 - (879821*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/11664 + (9*as^3*CF*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/8 - (113687*as^4*CA*CF*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/864 - (as^4*CF^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/3 + (71*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(72*ep^4) + (109*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(54*ep^3) - (7*as^3*CA*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(16*ep^2) - (821*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(324*ep^2) - (21*as^4*CA*CF*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(8*ep^2) - (7*as^3*CA*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(6*ep) - (25477*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(972*ep) - (4211*as^4*CA*CF*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(144*ep) + (2345*as^3*CA*ep*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/216 + (219*as^3*CF*ep*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/16 + (20813*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/324 + (2465*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/32 - (1925*as^4*CA*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/243 - (224*as^4*CF*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/27 + (as^4*CA*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(18*ep^3) + (13*as^4*CA*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(54*ep^2) - (as^4*CA*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(6*ep) - (4*as^4*CF*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(9*ep) + (1595*as^3*CA^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/384 - (29525*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/3888 - (1705*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(144*ep^3) + (253*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(36*ep^2) + (11*as^3*CA^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/ep + (45445*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(1296*ep) - (9*as^2*CA*ep*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/2 - (2807*as^3*CA^2*ep*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/288 - (9*as^2*CA*ep^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/2 - (7619*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/1728 + (as*ep^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/4 - (9*as^2*CA*ep^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/2 + (as*ep^4*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/4 - (47*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/6 + (as*ep^5*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/4 + (as*ep^6*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/4 + (239*as^3*CA*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/192 + (14047*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/972 + (647*as^4*CA*CF*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/72 - (247*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(72*ep^2) - (877*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(162*ep) + (239*as^3*CA*ep*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/72 + (2987*as^3*CA*ep^2*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/1728 - (95*as^3*CF*ep^2*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/32 - (715*as^4*CA*nf^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/486 - (55*as^4*CA*nf^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(162*ep) - (156553*as^4*CA^3*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/12960 + (5827*as^4*CA^3*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/(864*ep) - (15641*as^3*CA^2*ep*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/3840 + (4889*as^3*CA^2*ep^2*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/5120 + (247*as^2*CA*ep^3*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/360 + (247*as^2*CA*ep^4*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/360 + (as*ep^5*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/96 + (as*ep^6*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/96 + (1967*as^4*CA^2*nf*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/648 + (209*as^4*CA*CF*nf*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/540 - (5741*as^3*CA*ep^2*nf*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/7680 - (as^3*CF*ep^2*nf*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0])/6 - (10*as^2*CA*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - (as^3*CA^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/6 - (398515*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/2916 - (65*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(9*ep^4) + (as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(108*ep^3) + (57*as^3*CA^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(8*ep^2) + (2017*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(162*ep^2) + (151*as^3*CA^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(32*ep) - (2515*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(486*ep) - (10*as^2*CA*ep*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/3 + (1163*as^3*CA^2*ep*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/144 + (as*ep^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - (10*as^2*CA*ep^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/3 + (14339*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/216 + (as*ep^3*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - 6*as^2*CA*ep^3*TA*Log[Q2/mu2]^3*PlusD[zb, 0] + (as*ep^4*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/3 - 14*as^2*CA*ep^4*TA*Log[Q2/mu2]^3*PlusD[zb, 0] + (as*ep^5*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/3 + (as*ep^6*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/3 + (7*as^3*CA*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/6 + (25477*as^4*CA^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/729 + (4211*as^4*CA*CF*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/108 - (71*as^4*CA^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(54*ep^3) - (218*as^4*CA^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(81*ep^2) + (7*as^3*CA*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(16*ep) + (821*as^4*CA^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(243*ep) + (7*as^4*CA*CF*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(2*ep) + (31*as^3*CA*ep*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/144 - (9*as^3*CF*ep*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/8 - (2345*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/216 - (219*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/16 + (2*as^4*CA*nf^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/9 + (16*as^4*CF*nf^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/27 - (2*as^4*CA*nf^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(27*ep^2) - (26*as^4*CA*nf^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(81*ep) - 11*as^3*CA^2*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0] - (45445*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/972 + (1705*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(108*ep^2) - (253*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(27*ep) - (1595*as^3*CA^2*ep*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/384 + 3*as^2*CA*ep^2*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0] + (2807*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/288 + 3*as^2*CA*ep^3*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0] - (as*ep^4*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/12 + 3*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0] - (as*ep^5*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/12 - (as*ep^6*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/12 + (1754*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/243 + (247*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/(54*ep) - (239*as^3*CA*ep*nf*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/192 - (239*as^3*CA*ep^2*nf*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/72 + (110*as^4*CA*nf^2*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/243 - (5827*as^4*CA^3*Pi^4*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/648 + (15641*as^3*CA^2*ep^2*Pi^4*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/3840 - (247*as^2*CA*ep^4*Pi^4*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/540 - (as*ep^6*Pi^4*TA*Log[Q2/mu2]^3*PlusD[zb, 0])/288 - (453*as^3*CA^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/128 + (2515*as^4*CA^3*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/486 + (65*as^4*CA^3*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/(9*ep^3) - (as^4*CA^3*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/(108*ep^2) - (171*as^3*CA^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/(32*ep) - (2017*as^4*CA^3*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/(162*ep) + (5*as^2*CA*ep*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/3 + (as^3*CA^2*ep*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/8 + (5*as^2*CA*ep^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/3 - (1163*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/192 - (as*ep^3*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/12 + (5*as^2*CA*ep^3*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/3 - (as*ep^4*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/12 + 3*as^2*CA*ep^4*TA*Log[Q2/mu2]^4*PlusD[zb, 0] - (as*ep^5*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/12 - (as*ep^6*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/12 - (21*as^3*CA*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/64 - (821*as^4*CA^2*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/243 - (7*as^4*CA*CF*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/2 + (71*as^4*CA^2*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/(54*ep^2) + (218*as^4*CA^2*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/(81*ep) - (7*as^3*CA*ep*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/8 - (31*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/192 + (27*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/32 + (26*as^4*CA*nf^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/81 + (2*as^4*CA*nf^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/(27*ep) + (253*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/27 - (1705*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/(108*ep) + (33*as^3*CA^2*ep*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/4 + (1595*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/512 - (3*as^2*CA*ep^3*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/2 - (3*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/2 + (as*ep^5*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/48 + (as*ep^6*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/48 - (247*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/54 + (239*as^3*CA*ep^2*nf*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0])/256 + (513*as^3*CA^2*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/160 + (4034*as^4*CA^3*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/405 - (52*as^4*CA^3*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/(9*ep^2) + (as^4*CA^3*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/(135*ep) + (1359*as^3*CA^2*ep*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/640 - (2*as^2*CA*ep^2*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/3 - (3*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/40 - (2*as^2*CA*ep^3*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/3 + (as*ep^4*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/60 - (2*as^2*CA*ep^4*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/3 + (as*ep^5*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/60 + (as*ep^6*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/60 - (872*as^4*CA^2*nf*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/405 - (142*as^4*CA^2*nf*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/(135*ep) + (63*as^3*CA*ep*nf*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/320 + (21*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/40 - (8*as^4*CA*nf^2*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/135 + (341*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/27 - (99*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/20 + (3*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/5 - (as*ep^6*Pi^2*TA*Log[Q2/mu2]^5*PlusD[zb, 0])/240 - (2*as^4*CA^3*TA*Log[Q2/mu2]^6*PlusD[zb, 0])/405 + (104*as^4*CA^3*TA*Log[Q2/mu2]^6*PlusD[zb, 0])/(27*ep) - (513*as^3*CA^2*ep*TA*Log[Q2/mu2]^6*PlusD[zb, 0])/320 - (1359*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^6*PlusD[zb, 0])/1280 + (2*as^2*CA*ep^3*TA*Log[Q2/mu2]^6*PlusD[zb, 0])/9 + (2*as^2*CA*ep^4*TA*Log[Q2/mu2]^6*PlusD[zb, 0])/9 - (as*ep^5*TA*Log[Q2/mu2]^6*PlusD[zb, 0])/360 - (as*ep^6*TA*Log[Q2/mu2]^6*PlusD[zb, 0])/360 + (284*as^4*CA^2*nf*TA*Log[Q2/mu2]^6*PlusD[zb, 0])/405 - (63*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^6*PlusD[zb, 0])/640 - (416*as^4*CA^3*TA*Log[Q2/mu2]^7*PlusD[zb, 0])/189 + (1539*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^7*PlusD[zb, 0])/2240 - (4*as^2*CA*ep^4*TA*Log[Q2/mu2]^7*PlusD[zb, 0])/63 + (as*ep^6*TA*Log[Q2/mu2]^7*PlusD[zb, 0])/2520 - (4*as^4*C4AA*Pi^2*PlusD[zb, 1])/(3*dA) + (8*as^4*C4AF*nf*Pi^2*PlusD[zb, 1])/(3*dA) - (47*as^4*C4AA*Pi^6*PlusD[zb, 1])/(378*dA) + 4*as*TA*PlusD[zb, 1] - 6*as^2*CA*TA*PlusD[zb, 1] + (820*as^3*CA^2*TA*PlusD[zb, 1])/27 - (42890317*as^4*CA^3*TA*PlusD[zb, 1])/139968 - (9*as^4*CA^3*TA*PlusD[zb, 1])/(4*ep^6) - (3*as^4*CA^3*TA*PlusD[zb, 1])/(16*ep^5) + (9*as^3*CA^2*TA*PlusD[zb, 1])/(2*ep^4) + (743*as^4*CA^3*TA*PlusD[zb, 1])/(216*ep^4) + (25*as^3*CA^2*TA*PlusD[zb, 1])/(8*ep^3) + (143*as^4*CA^3*TA*PlusD[zb, 1])/(648*ep^3) - (6*as^2*CA*TA*PlusD[zb, 1])/ep^2 + (as^3*CA^2*TA*PlusD[zb, 1])/(3*ep^2) - (38287*as^4*CA^3*TA*PlusD[zb, 1])/(1296*ep^2) - (6*as^2*CA*TA*PlusD[zb, 1])/ep + (137*as^3*CA^2*TA*PlusD[zb, 1])/(36*ep) - (2944529*as^4*CA^3*TA*PlusD[zb, 1])/(23328*ep) + 4*as*ep*TA*PlusD[zb, 1] - 10*as^2*CA*ep*TA*PlusD[zb, 1] + (86011*as^3*CA^2*ep*TA*PlusD[zb, 1])/648 + 4*as*ep^2*TA*PlusD[zb, 1] - 22*as^2*CA*ep^2*TA*PlusD[zb, 1] + (1860157*as^3*CA^2*ep^2*TA*PlusD[zb, 1])/3888 + 4*as*ep^3*TA*PlusD[zb, 1] - 50*as^2*CA*ep^3*TA*PlusD[zb, 1] + 4*as*ep^4*TA*PlusD[zb, 1] - 110*as^2*CA*ep^4*TA*PlusD[zb, 1] + 4*as*ep^5*TA*PlusD[zb, 1] + 4*as*ep^6*TA*PlusD[zb, 1] - (239*as^3*CA*nf*TA*PlusD[zb, 1])/54 + (1659547*as^4*CA^2*nf*TA*PlusD[zb, 1])/69984 - (73*as^3*CF*nf*TA*PlusD[zb, 1])/12 + (199061*as^4*CA*CF*nf*TA*PlusD[zb, 1])/1728 + (155*as^4*CF^2*nf*TA*PlusD[zb, 1])/36 - (3*as^4*CA^2*nf*TA*PlusD[zb, 1])/(8*ep^5) - (43*as^4*CA^2*nf*TA*PlusD[zb, 1])/(54*ep^4) + (as^3*CA*nf*TA*PlusD[zb, 1])/(4*ep^3) + (157*as^4*CA^2*nf*TA*PlusD[zb, 1])/(324*ep^3) + (19*as^4*CA*CF*nf*TA*PlusD[zb, 1])/(24*ep^3) + (2*as^3*CA*nf*TA*PlusD[zb, 1])/(3*ep^2) + (214*as^4*CA^2*nf*TA*PlusD[zb, 1])/(27*ep^2) + (143*as^4*CA*CF*nf*TA*PlusD[zb, 1])/(16*ep^2) + (13*as^3*CA*nf*TA*PlusD[zb, 1])/(36*ep) + (312263*as^4*CA^2*nf*TA*PlusD[zb, 1])/(11664*ep) - (as^3*CF*nf*TA*PlusD[zb, 1])/(2*ep) + (12121*as^4*CA*CF*nf*TA*PlusD[zb, 1])/(288*ep) + (as^4*CF^2*nf*TA*PlusD[zb, 1])/(12*ep) - (4537*as^3*CA*ep*nf*TA*PlusD[zb, 1])/162 - (2465*as^3*CF*ep*nf*TA*PlusD[zb, 1])/72 - (234269*as^3*CA*ep^2*nf*TA*PlusD[zb, 1])/1944 - (62281*as^3*CF*ep^2*nf*TA*PlusD[zb, 1])/432 + (560033*as^4*CA*nf^2*TA*PlusD[zb, 1])/34992 + (5953*as^4*CF*nf^2*TA*PlusD[zb, 1])/324 - (as^4*CA*nf^2*TA*PlusD[zb, 1])/(54*ep^4) - (13*as^4*CA*nf^2*TA*PlusD[zb, 1])/(162*ep^3) - (as^4*CA*nf^2*TA*PlusD[zb, 1])/(162*ep^2) + (as^4*CF*nf^2*TA*PlusD[zb, 1])/(9*ep^2) + (11095*as^4*CA*nf^2*TA*PlusD[zb, 1])/(5832*ep) + (56*as^4*CF*nf^2*TA*PlusD[zb, 1])/(27*ep) + (17*as^2*CA*Pi^2*TA*PlusD[zb, 1])/3 + (1073*as^3*CA^2*Pi^2*TA*PlusD[zb, 1])/216 + (958315*as^4*CA^3*Pi^2*TA*PlusD[zb, 1])/11664 + (85*as^4*CA^3*Pi^2*TA*PlusD[zb, 1])/(16*ep^4) - (497*as^4*CA^3*Pi^2*TA*PlusD[zb, 1])/(216*ep^3) - (89*as^3*CA^2*Pi^2*TA*PlusD[zb, 1])/(12*ep^2) - (6139*as^4*CA^3*Pi^2*TA*PlusD[zb, 1])/(432*ep^2) - (959*as^3*CA^2*Pi^2*TA*PlusD[zb, 1])/(288*ep) - (18929*as^4*CA^3*Pi^2*TA*PlusD[zb, 1])/(3888*ep) + (17*as^2*CA*ep*Pi^2*TA*PlusD[zb, 1])/3 + (6443*as^3*CA^2*ep*Pi^2*TA*PlusD[zb, 1])/1296 - as*ep^2*Pi^2*TA*PlusD[zb, 1] + (17*as^2*CA*ep^2*Pi^2*TA*PlusD[zb, 1])/3 - (69607*as^3*CA^2*ep^2*Pi^2*TA*PlusD[zb, 1])/1944 - as*ep^3*Pi^2*TA*PlusD[zb, 1] + 9*as^2*CA*ep^3*Pi^2*TA*PlusD[zb, 1] - as*ep^4*Pi^2*TA*PlusD[zb, 1] + 19*as^2*CA*ep^4*Pi^2*TA*PlusD[zb, 1] - as*ep^5*Pi^2*TA*PlusD[zb, 1] - as*ep^6*Pi^2*TA*PlusD[zb, 1] - (107*as^3*CA*nf*Pi^2*TA*PlusD[zb, 1])/54 - (164915*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 1])/5832 - (5969*as^4*CA*CF*nf*Pi^2*TA*PlusD[zb, 1])/216 + (299*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 1])/(216*ep^3) + (389*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 1])/(162*ep^2) - (107*as^3*CA*nf*Pi^2*TA*PlusD[zb, 1])/(144*ep) - (281*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 1])/(81*ep) - (199*as^4*CA*CF*nf*Pi^2*TA*PlusD[zb, 1])/(72*ep) - (2243*as^3*CA*ep*nf*Pi^2*TA*PlusD[zb, 1])/1296 + (95*as^3*CF*ep*nf*Pi^2*TA*PlusD[zb, 1])/72 + (16855*as^3*CA*ep^2*nf*Pi^2*TA*PlusD[zb, 1])/1944 + (6415*as^3*CF*ep^2*nf*Pi^2*TA*PlusD[zb, 1])/432 + (83*as^4*CA*nf^2*Pi^2*TA*PlusD[zb, 1])/243 - (23*as^4*CF*nf^2*Pi^2*TA*PlusD[zb, 1])/36 + (19*as^4*CA*nf^2*Pi^2*TA*PlusD[zb, 1])/(162*ep^2) + (247*as^4*CA*nf^2*Pi^2*TA*PlusD[zb, 1])/(486*ep) + (1291*as^3*CA^2*Pi^4*TA*PlusD[zb, 1])/576 + (56129*as^4*CA^3*Pi^4*TA*PlusD[zb, 1])/4320 - (10823*as^4*CA^3*Pi^4*TA*PlusD[zb, 1])/(4320*ep^2) + (52297*as^4*CA^3*Pi^4*TA*PlusD[zb, 1])/(12960*ep) - (8461*as^3*CA^2*ep*Pi^4*TA*PlusD[zb, 1])/34560 - (113*as^2*CA*ep^2*Pi^4*TA*PlusD[zb, 1])/180 - (2465*as^3*CA^2*ep^2*Pi^4*TA*PlusD[zb, 1])/432 - (113*as^2*CA*ep^3*Pi^4*TA*PlusD[zb, 1])/180 - (as*ep^4*Pi^4*TA*PlusD[zb, 1])/24 - (113*as^2*CA*ep^4*Pi^4*TA*PlusD[zb, 1])/180 - (as*ep^5*Pi^4*TA*PlusD[zb, 1])/24 - (as*ep^6*Pi^4*TA*PlusD[zb, 1])/24 - (4159*as^4*CA^2*nf*Pi^4*TA*PlusD[zb, 1])/3888 - (451*as^4*CA*CF*nf*Pi^4*TA*PlusD[zb, 1])/1080 - (695*as^4*CA^2*nf*Pi^4*TA*PlusD[zb, 1])/(648*ep) - (7*as^4*CA*CF*nf*Pi^4*TA*PlusD[zb, 1])/(60*ep) + (2177*as^3*CA*ep*nf*Pi^4*TA*PlusD[zb, 1])/5760 + (2*as^3*CF*ep*nf*Pi^4*TA*PlusD[zb, 1])/27 + (6011*as^3*CA*ep^2*nf*Pi^4*TA*PlusD[zb, 1])/6480 + (29*as^3*CF*ep^2*nf*Pi^4*TA*PlusD[zb, 1])/81 - (341*as^4*CA*nf^2*Pi^4*TA*PlusD[zb, 1])/2430 - (7*as^4*CF*nf^2*Pi^4*TA*PlusD[zb, 1])/270 + (24043*as^4*CA^3*Pi^6*TA*PlusD[zb, 1])/8505 - (4031*as^3*CA^2*ep^2*Pi^6*TA*PlusD[zb, 1])/2592 + (149*as^2*CA*ep^4*Pi^6*TA*PlusD[zb, 1])/504 - (19*as*ep^6*Pi^6*TA*PlusD[zb, 1])/1440 + 12*as^2*CA*TA*Log[Q2/mu2]*PlusD[zb, 1] - (137*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/12 + (2944529*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 1])/5832 + (9*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 1])/ep^5 + (3*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 1])/(4*ep^4) - (27*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(2*ep^3) - (743*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 1])/(54*ep^3) - (75*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(8*ep^2) - (143*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 1])/(162*ep^2) + (12*as^2*CA*TA*Log[Q2/mu2]*PlusD[zb, 1])/ep - (as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/ep + (38287*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 1])/(324*ep) - 4*as*ep*TA*Log[Q2/mu2]*PlusD[zb, 1] + 12*as^2*CA*ep*TA*Log[Q2/mu2]*PlusD[zb, 1] - (820*as^3*CA^2*ep*TA*Log[Q2/mu2]*PlusD[zb, 1])/9 - 4*as*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 1] + 20*as^2*CA*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 1] - (86011*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/216 - 4*as*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 1] + 44*as^2*CA*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 1] - 4*as*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 1] + 100*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 1] - 4*as*ep^5*TA*Log[Q2/mu2]*PlusD[zb, 1] - 4*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 1] - (13*as^3*CA*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/12 - (312263*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/2916 + (3*as^3*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/2 - (12121*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/72 - (as^4*CF^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/3 + (3*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/(2*ep^4) + (86*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/(27*ep^3) - (3*as^3*CA*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/(4*ep^2) - (157*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep^2) - (19*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/(6*ep^2) - (2*as^3*CA*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/ep - (856*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/(27*ep) - (143*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/(4*ep) + (239*as^3*CA*ep*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/18 + (73*as^3*CF*ep*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/4 + (4537*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/54 + (2465*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 1])/24 - (11095*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/1458 - (224*as^4*CF*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/27 + (2*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(27*ep^3) + (26*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep^2) + (2*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep) - (4*as^4*CF*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(9*ep) + (959*as^3*CA^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/96 + (18929*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/972 - (85*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(4*ep^3) + (497*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(54*ep^2) + (89*as^3*CA^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(4*ep) + (6139*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(108*ep) - (34*as^2*CA*ep*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/3 - (1073*as^3*CA^2*ep*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/72 - (34*as^2*CA*ep^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/3 - (6443*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/432 + as*ep^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1] - (34*as^2*CA*ep^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/3 + as*ep^4*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1] - 18*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1] + as*ep^5*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1] + as*ep^6*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1] + (107*as^3*CA*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/48 + (1124*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/81 + (199*as^4*CA*CF*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/18 - (299*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(54*ep^2) - (778*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep) + (107*as^3*CA*ep*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/18 + (2243*as^3*CA*ep^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/432 - (95*as^3*CF*ep^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/24 - (494*as^4*CA*nf^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/243 - (38*as^4*CA*nf^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1])/(81*ep) - (52297*as^4*CA^3*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 1])/3240 + (10823*as^4*CA^3*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 1])/(1080*ep) - (1291*as^3*CA^2*ep*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 1])/192 + (8461*as^3*CA^2*ep^2*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 1])/11520 + (113*as^2*CA*ep^3*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 1])/90 + (113*as^2*CA*ep^4*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 1])/90 + (as*ep^5*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 1])/24 + (as*ep^6*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 1])/24 + (695*as^4*CA^2*nf*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 1])/162 + (7*as^4*CA*CF*nf*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 1])/15 - (2177*as^3*CA*ep^2*nf*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 1])/1920 - (2*as^3*CF*ep^2*nf*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 1])/9 - 12*as^2*CA*TA*Log[Q2/mu2]^2*PlusD[zb, 1] + (3*as^3*CA^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/2 - (38287*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/162 - (18*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/ep^4 - (3*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(2*ep^3) + (81*as^3*CA^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(4*ep^2) + (743*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(27*ep^2) + (225*as^3*CA^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(16*ep) + (143*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(81*ep) - 12*as^2*CA*ep*TA*Log[Q2/mu2]^2*PlusD[zb, 1] + (137*as^3*CA^2*ep*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/8 + 2*as*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1] - 12*as^2*CA*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1] + (410*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/3 + 2*as*ep^3*TA*Log[Q2/mu2]^2*PlusD[zb, 1] - 20*as^2*CA*ep^3*TA*Log[Q2/mu2]^2*PlusD[zb, 1] + 2*as*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 1] - 44*as^2*CA*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 1] + 2*as*ep^5*TA*Log[Q2/mu2]^2*PlusD[zb, 1] + 2*as*ep^6*TA*Log[Q2/mu2]^2*PlusD[zb, 1] + 3*as^3*CA*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1] + (1712*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/27 + (143*as^4*CA*CF*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/2 - (3*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/ep^3 - (172*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(27*ep^2) + (9*as^3*CA*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(8*ep) + (314*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(81*ep) + (19*as^4*CA*CF*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(3*ep) + (13*as^3*CA*ep*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/8 - (9*as^3*CF*ep*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/4 - (239*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/12 - (219*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/8 - (4*as^4*CA*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/81 + (8*as^4*CF*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/9 - (4*as^4*CA*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(27*ep^2) - (52*as^4*CA*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(81*ep) - (267*as^3*CA^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/8 - (6139*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/54 + (85*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(2*ep^2) - (497*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(27*ep) - (959*as^3*CA^2*ep*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/64 + (34*as^2*CA*ep^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/3 + (1073*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/48 + (34*as^2*CA*ep^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/3 - (as*ep^4*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/2 + (34*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/3 - (as*ep^5*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/2 - (as*ep^6*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/2 + (1556*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/81 + (299*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/(27*ep) - (107*as^3*CA*ep*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/32 - (107*as^3*CA*ep^2*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/12 + (76*as^4*CA*nf^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/81 - (10823*as^4*CA^3*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/540 + (1291*as^3*CA^2*ep^2*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/128 - (113*as^2*CA*ep^4*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/90 - (as*ep^6*Pi^4*TA*Log[Q2/mu2]^2*PlusD[zb, 1])/48 - (225*as^3*CA^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/16 - (572*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/243 + (24*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/ep^3 + (2*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/ep^2 - (81*as^3*CA^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/(4*ep) - (2972*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/(81*ep) + 8*as^2*CA*ep*TA*Log[Q2/mu2]^3*PlusD[zb, 1] - (3*as^3*CA^2*ep*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/2 + 8*as^2*CA*ep^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1] - (137*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/8 - (2*as*ep^3*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/3 + 8*as^2*CA*ep^3*TA*Log[Q2/mu2]^3*PlusD[zb, 1] - (2*as*ep^4*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/3 + (40*as^2*CA*ep^4*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/3 - (2*as*ep^5*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/3 - (2*as*ep^6*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/3 - (9*as^3*CA*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/8 - (1256*as^4*CA^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/243 - (76*as^4*CA*CF*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/9 + (4*as^4*CA^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/ep^2 + (688*as^4*CA^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/(81*ep) - 3*as^3*CA*ep*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 1] - (13*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/8 + (9*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/4 + (208*as^4*CA*nf^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/243 + (16*as^4*CA*nf^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/(81*ep) + (1988*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/81 - (170*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/(3*ep) + (267*as^3*CA^2*ep*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/8 + (959*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/64 - (68*as^2*CA*ep^3*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/9 - (68*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/9 + (as*ep^5*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/6 + (as*ep^6*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/6 - (1196*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/81 + (107*as^3*CA*ep^2*nf*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1])/32 + (243*as^3*CA^2*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/16 + (2972*as^4*CA^3*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/81 - (24*as^4*CA^3*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/ep^2 - (2*as^4*CA^3*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/ep + (675*as^3*CA^2*ep*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/64 - 4*as^2*CA*ep^2*TA*Log[Q2/mu2]^4*PlusD[zb, 1] + (9*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/8 - 4*as^2*CA*ep^3*TA*Log[Q2/mu2]^4*PlusD[zb, 1] + (as*ep^4*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/6 - 4*as^2*CA*ep^4*TA*Log[Q2/mu2]^4*PlusD[zb, 1] + (as*ep^5*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/6 + (as*ep^6*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/6 - (688*as^4*CA^2*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/81 - (4*as^4*CA^2*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/ep + (27*as^3*CA*ep*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/32 + (9*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/4 - (16*as^4*CA*nf^2*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/81 + (170*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/3 - (801*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/32 + (34*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/9 - (as*ep^6*Pi^2*TA*Log[Q2/mu2]^4*PlusD[zb, 1])/24 + (8*as^4*CA^3*TA*Log[Q2/mu2]^5*PlusD[zb, 1])/5 + (96*as^4*CA^3*TA*Log[Q2/mu2]^5*PlusD[zb, 1])/(5*ep) - (729*as^3*CA^2*ep*TA*Log[Q2/mu2]^5*PlusD[zb, 1])/80 - (405*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^5*PlusD[zb, 1])/64 + (8*as^2*CA*ep^3*TA*Log[Q2/mu2]^5*PlusD[zb, 1])/5 + (8*as^2*CA*ep^4*TA*Log[Q2/mu2]^5*PlusD[zb, 1])/5 - (as*ep^5*TA*Log[Q2/mu2]^5*PlusD[zb, 1])/30 - (as*ep^6*TA*Log[Q2/mu2]^5*PlusD[zb, 1])/30 + (16*as^4*CA^2*nf*TA*Log[Q2/mu2]^5*PlusD[zb, 1])/5 - (81*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^5*PlusD[zb, 1])/160 - (64*as^4*CA^3*TA*Log[Q2/mu2]^6*PlusD[zb, 1])/5 + (729*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^6*PlusD[zb, 1])/160 - (8*as^2*CA*ep^4*TA*Log[Q2/mu2]^6*PlusD[zb, 1])/15 + (as*ep^6*TA*Log[Q2/mu2]^6*PlusD[zb, 1])/180 + 8*as^2*CA*TA*PlusD[zb, 2] - (265*as^3*CA^2*TA*PlusD[zb, 2])/108 + (2118725*as^4*CA^3*TA*PlusD[zb, 2])/11664 + (9*as^4*CA^3*TA*PlusD[zb, 2])/(2*ep^5) + (3*as^4*CA^3*TA*PlusD[zb, 2])/(8*ep^4) - (15*as^3*CA^2*TA*PlusD[zb, 2])/(2*ep^3) - (743*as^4*CA^3*TA*PlusD[zb, 2])/(108*ep^3) - (125*as^3*CA^2*TA*PlusD[zb, 2])/(24*ep^2) - (1547*as^4*CA^3*TA*PlusD[zb, 2])/(324*ep^2) + (8*as^2*CA*TA*PlusD[zb, 2])/ep - (5*as^3*CA^2*TA*PlusD[zb, 2])/(9*ep) + (11351*as^4*CA^3*TA*PlusD[zb, 2])/(324*ep) - 4*as*ep*TA*PlusD[zb, 2] + 8*as^2*CA*ep*TA*PlusD[zb, 2] - (4531*as^3*CA^2*ep*TA*PlusD[zb, 2])/162 - 4*as*ep^2*TA*PlusD[zb, 2] + 12*as^2*CA*ep^2*TA*PlusD[zb, 2] - (253301*as^3*CA^2*ep^2*TA*PlusD[zb, 2])/1944 - 4*as*ep^3*TA*PlusD[zb, 2] + 24*as^2*CA*ep^3*TA*PlusD[zb, 2] - 4*as*ep^4*TA*PlusD[zb, 2] + 52*as^2*CA*ep^4*TA*PlusD[zb, 2] - 4*as*ep^5*TA*PlusD[zb, 2] - 4*as*ep^6*TA*PlusD[zb, 2] - (125*as^3*CA*nf*TA*PlusD[zb, 2])/108 - (130855*as^4*CA^2*nf*TA*PlusD[zb, 2])/2916 + (as^3*CF*nf*TA*PlusD[zb, 2])/2 - (26669*as^4*CA*CF*nf*TA*PlusD[zb, 2])/432 - (as^4*CF^2*nf*TA*PlusD[zb, 2])/12 + (3*as^4*CA^2*nf*TA*PlusD[zb, 2])/(4*ep^4) + (43*as^4*CA^2*nf*TA*PlusD[zb, 2])/(27*ep^3) - (5*as^3*CA*nf*TA*PlusD[zb, 2])/(12*ep^2) - (11*as^4*CA^2*nf*TA*PlusD[zb, 2])/(81*ep^2) - (13*as^4*CA*CF*nf*TA*PlusD[zb, 2])/(12*ep^2) - (10*as^3*CA*nf*TA*PlusD[zb, 2])/(9*ep) - (409*as^4*CA^2*nf*TA*PlusD[zb, 2])/(36*ep) - (893*as^4*CA*CF*nf*TA*PlusD[zb, 2])/(72*ep) + (523*as^3*CA*ep*nf*TA*PlusD[zb, 2])/162 + (73*as^3*CF*ep*nf*TA*PlusD[zb, 2])/12 + (6409*as^3*CA*ep^2*nf*TA*PlusD[zb, 2])/243 + (2465*as^3*CF*ep^2*nf*TA*PlusD[zb, 2])/72 - (9275*as^4*CA*nf^2*TA*PlusD[zb, 2])/5832 - (56*as^4*CF*nf^2*TA*PlusD[zb, 2])/27 + (as^4*CA*nf^2*TA*PlusD[zb, 2])/(27*ep^3) + (13*as^4*CA*nf^2*TA*PlusD[zb, 2])/(81*ep^2) + (16*as^4*CA*nf^2*TA*PlusD[zb, 2])/(81*ep) - (as^4*CF*nf^2*TA*PlusD[zb, 2])/(9*ep) + (193*as^3*CA^2*Pi^2*TA*PlusD[zb, 2])/32 + (8227*as^4*CA^3*Pi^2*TA*PlusD[zb, 2])/324 - (275*as^4*CA^3*Pi^2*TA*PlusD[zb, 2])/(24*ep^3) + (1045*as^4*CA^3*Pi^2*TA*PlusD[zb, 2])/(216*ep^2) + (53*as^3*CA^2*Pi^2*TA*PlusD[zb, 2])/(4*ep) + (19735*as^4*CA^3*Pi^2*TA*PlusD[zb, 2])/(648*ep) - 8*as^2*CA*ep*Pi^2*TA*PlusD[zb, 2] - (69*as^3*CA^2*ep*Pi^2*TA*PlusD[zb, 2])/8 - 8*as^2*CA*ep^2*Pi^2*TA*PlusD[zb, 2] - (2521*as^3*CA^2*ep^2*Pi^2*TA*PlusD[zb, 2])/144 + as*ep^3*Pi^2*TA*PlusD[zb, 2] - 8*as^2*CA*ep^3*Pi^2*TA*PlusD[zb, 2] + as*ep^4*Pi^2*TA*PlusD[zb, 2] - (34*as^2*CA*ep^4*Pi^2*TA*PlusD[zb, 2])/3 + as*ep^5*Pi^2*TA*PlusD[zb, 2] + as*ep^6*Pi^2*TA*PlusD[zb, 2] + (21*as^3*CA*nf*Pi^2*TA*PlusD[zb, 2])/16 + (2011*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 2])/486 + (71*as^4*CA*CF*nf*Pi^2*TA*PlusD[zb, 2])/18 - (80*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 2])/(27*ep^2) - (140*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 2])/(27*ep) + (7*as^3*CA*ep*nf*Pi^2*TA*PlusD[zb, 2])/2 + (665*as^3*CA*ep^2*nf*Pi^2*TA*PlusD[zb, 2])/144 - (95*as^3*CF*ep^2*nf*Pi^2*TA*PlusD[zb, 2])/72 - (260*as^4*CA*nf^2*Pi^2*TA*PlusD[zb, 2])/243 - (20*as^4*CA*nf^2*Pi^2*TA*PlusD[zb, 2])/(81*ep) - (5653*as^4*CA^3*Pi^4*TA*PlusD[zb, 2])/810 + (8513*as^4*CA^3*Pi^4*TA*PlusD[zb, 2])/(2160*ep) - (2747*as^3*CA^2*ep*Pi^4*TA*PlusD[zb, 2])/960 + (13099*as^3*CA^2*ep^2*Pi^4*TA*PlusD[zb, 2])/34560 + (23*as^2*CA*ep^3*Pi^4*TA*PlusD[zb, 2])/45 + (23*as^2*CA*ep^4*Pi^4*TA*PlusD[zb, 2])/45 + (as*ep^5*Pi^4*TA*PlusD[zb, 2])/24 + (as*ep^6*Pi^4*TA*PlusD[zb, 2])/24 + (5917*as^4*CA^2*nf*Pi^4*TA*PlusD[zb, 2])/3240 + (43*as^4*CA*CF*nf*Pi^4*TA*PlusD[zb, 2])/270 - (989*as^3*CA*ep^2*nf*Pi^4*TA*PlusD[zb, 2])/1920 - (2*as^3*CF*ep^2*nf*Pi^4*TA*PlusD[zb, 2])/27 - 16*as^2*CA*TA*Log[Q2/mu2]*PlusD[zb, 2] + (5*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/3 - (11351*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 2])/81 - (18*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 2])/ep^4 - (3*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 2])/(2*ep^3) + (45*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/(2*ep^2) + (743*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 2])/(27*ep^2) + (125*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/(8*ep) + (1547*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 2])/(81*ep) - 16*as^2*CA*ep*TA*Log[Q2/mu2]*PlusD[zb, 2] + (265*as^3*CA^2*ep*TA*Log[Q2/mu2]*PlusD[zb, 2])/36 + 4*as*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 2] - 16*as^2*CA*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 2] + (4531*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/54 + 4*as*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 2] - 24*as^2*CA*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 2] + 4*as*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 2] - 48*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 2] + 4*as*ep^5*TA*Log[Q2/mu2]*PlusD[zb, 2] + 4*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 2] + (10*as^3*CA*nf*TA*Log[Q2/mu2]*PlusD[zb, 2])/3 + (409*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 2])/9 + (893*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 2])/18 - (3*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 2])/ep^3 - (172*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 2])/(27*ep^2) + (5*as^3*CA*nf*TA*Log[Q2/mu2]*PlusD[zb, 2])/(4*ep) + (44*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 2])/(81*ep) + (13*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 2])/(3*ep) + (125*as^3*CA*ep*nf*TA*Log[Q2/mu2]*PlusD[zb, 2])/36 - (3*as^3*CF*ep*nf*TA*Log[Q2/mu2]*PlusD[zb, 2])/2 - (523*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 2])/54 - (73*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 2])/4 - (64*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/81 + (4*as^4*CF*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/9 - (4*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/(27*ep^2) - (52*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/(81*ep) - (159*as^3*CA^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/4 - (19735*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/162 + (275*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/(6*ep^2) - (1045*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/(54*ep) - (579*as^3*CA^2*ep*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/32 + 16*as^2*CA*ep^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2] + (207*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/8 + 16*as^2*CA*ep^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2] - as*ep^4*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2] + 16*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2] - as*ep^5*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2] - as*ep^6*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2] + (560*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/27 + (320*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/(27*ep) - (63*as^3*CA*ep*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/16 - (21*as^3*CA*ep^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/2 + (80*as^4*CA*nf^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 2])/81 - (8513*as^4*CA^3*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 2])/540 + (2747*as^3*CA^2*ep^2*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 2])/320 - (46*as^2*CA*ep^4*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 2])/45 - (as*ep^6*Pi^4*TA*Log[Q2/mu2]*PlusD[zb, 2])/24 - (375*as^3*CA^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/16 - (3094*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/81 + (36*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/ep^3 + (3*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/ep^2 - (135*as^3*CA^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/(4*ep) - (1486*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/(27*ep) + 16*as^2*CA*ep*TA*Log[Q2/mu2]^2*PlusD[zb, 2] - (5*as^3*CA^2*ep*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/2 + 16*as^2*CA*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2] - (265*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/24 - 2*as*ep^3*TA*Log[Q2/mu2]^2*PlusD[zb, 2] + 16*as^2*CA*ep^3*TA*Log[Q2/mu2]^2*PlusD[zb, 2] - 2*as*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 2] + 24*as^2*CA*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 2] - 2*as*ep^5*TA*Log[Q2/mu2]^2*PlusD[zb, 2] - 2*as*ep^6*TA*Log[Q2/mu2]^2*PlusD[zb, 2] - (15*as^3*CA*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/8 - (88*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/81 - (26*as^4*CA*CF*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/3 + (6*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/ep^2 + (344*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/(27*ep) - 5*as^3*CA*ep*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 2] - (125*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/24 + (9*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/4 + (104*as^4*CA*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/81 + (8*as^4*CA*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/(27*ep) + (1045*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/27 - (275*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/(3*ep) + (477*as^3*CA^2*ep*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/8 + (1737*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/64 - 16*as^2*CA*ep^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2] - 16*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2] + (as*ep^5*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/2 + (as*ep^6*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/2 - (640*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/27 + (189*as^3*CA*ep^2*nf*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2])/32 + (135*as^3*CA^2*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/4 + (5944*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/81 - (48*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/ep^2 - (4*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/ep + (375*as^3*CA^2*ep*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/16 - (32*as^2*CA*ep^2*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/3 + (5*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/2 - (32*as^2*CA*ep^3*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/3 + (2*as*ep^4*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/3 - (32*as^2*CA*ep^4*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/3 + (2*as*ep^5*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/3 + (2*as*ep^6*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/3 - (1376*as^4*CA^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/81 - (8*as^4*CA^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/ep + (15*as^3*CA*ep*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/8 + 5*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 2] - (32*as^4*CA*nf^2*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/81 + (1100*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/9 - (477*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/8 + (32*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/3 - (as*ep^6*Pi^2*TA*Log[Q2/mu2]^3*PlusD[zb, 2])/6 + 4*as^4*CA^3*TA*Log[Q2/mu2]^4*PlusD[zb, 2] + (48*as^4*CA^3*TA*Log[Q2/mu2]^4*PlusD[zb, 2])/ep - (405*as^3*CA^2*ep*TA*Log[Q2/mu2]^4*PlusD[zb, 2])/16 - (1125*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^4*PlusD[zb, 2])/64 + (16*as^2*CA*ep^3*TA*Log[Q2/mu2]^4*PlusD[zb, 2])/3 + (16*as^2*CA*ep^4*TA*Log[Q2/mu2]^4*PlusD[zb, 2])/3 - (as*ep^5*TA*Log[Q2/mu2]^4*PlusD[zb, 2])/6 - (as*ep^6*TA*Log[Q2/mu2]^4*PlusD[zb, 2])/6 + 8*as^4*CA^2*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 2] - (45*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^4*PlusD[zb, 2])/32 - (192*as^4*CA^3*TA*Log[Q2/mu2]^5*PlusD[zb, 2])/5 + (243*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^5*PlusD[zb, 2])/16 - (32*as^2*CA*ep^4*TA*Log[Q2/mu2]^5*PlusD[zb, 2])/15 + (as*ep^6*TA*Log[Q2/mu2]^5*PlusD[zb, 2])/30 - 8*as^2*CA*TA*PlusD[zb, 3] - (14*as^3*CA^2*TA*PlusD[zb, 3])/27 - (6439*as^4*CA^3*TA*PlusD[zb, 3])/243 - (7*as^4*CA^3*TA*PlusD[zb, 3])/ep^4 + (as^4*CA^3*TA*PlusD[zb, 3])/(36*ep^3) + (29*as^3*CA^2*TA*PlusD[zb, 3])/(3*ep^2) + (217*as^4*CA^3*TA*PlusD[zb, 3])/(18*ep^2) + (227*as^3*CA^2*TA*PlusD[zb, 3])/(36*ep) + (2281*as^4*CA^3*TA*PlusD[zb, 3])/(162*ep) - 8*as^2*CA*ep*TA*PlusD[zb, 3] - (605*as^3*CA^2*ep*TA*PlusD[zb, 3])/162 + (8*as*ep^2*TA*PlusD[zb, 3])/3 - 8*as^2*CA*ep^2*TA*PlusD[zb, 3] + (1744*as^3*CA^2*ep^2*TA*PlusD[zb, 3])/243 + (8*as*ep^3*TA*PlusD[zb, 3])/3 - (32*as^2*CA*ep^3*TA*PlusD[zb, 3])/3 + (8*as*ep^4*TA*PlusD[zb, 3])/3 - (56*as^2*CA*ep^4*TA*PlusD[zb, 3])/3 + (8*as*ep^5*TA*PlusD[zb, 3])/3 + (8*as*ep^6*TA*PlusD[zb, 3])/3 + (44*as^3*CA*nf*TA*PlusD[zb, 3])/27 + (6947*as^4*CA^2*nf*TA*PlusD[zb, 3])/486 + (1453*as^4*CA*CF*nf*TA*PlusD[zb, 3])/108 - (23*as^4*CA^2*nf*TA*PlusD[zb, 3])/(18*ep^3) - (70*as^4*CA^2*nf*TA*PlusD[zb, 3])/(27*ep^2) + (11*as^3*CA*nf*TA*PlusD[zb, 3])/(18*ep) - (as^4*CA^2*nf*TA*PlusD[zb, 3])/(3*ep) + (7*as^4*CA*CF*nf*TA*PlusD[zb, 3])/(6*ep) + (383*as^3*CA*ep*nf*TA*PlusD[zb, 3])/162 - (as^3*CF*ep*nf*TA*PlusD[zb, 3])/3 + (59*as^3*CA*ep^2*nf*TA*PlusD[zb, 3])/243 - (73*as^3*CF*ep^2*nf*TA*PlusD[zb, 3])/18 - (52*as^4*CA*nf^2*TA*PlusD[zb, 3])/81 + (2*as^4*CF*nf^2*TA*PlusD[zb, 3])/27 - (2*as^4*CA*nf^2*TA*PlusD[zb, 3])/(27*ep^2) - (26*as^4*CA*nf^2*TA*PlusD[zb, 3])/(81*ep) - (109*as^3*CA^2*Pi^2*TA*PlusD[zb, 3])/6 - (52901*as^4*CA^3*Pi^2*TA*PlusD[zb, 3])/972 + (685*as^4*CA^3*Pi^2*TA*PlusD[zb, 3])/(36*ep^2) - (371*as^4*CA^3*Pi^2*TA*PlusD[zb, 3])/(36*ep) - (1021*as^3*CA^2*ep*Pi^2*TA*PlusD[zb, 3])/144 + (76*as^2*CA*ep^2*Pi^2*TA*PlusD[zb, 3])/9 + (1663*as^3*CA^2*ep^2*Pi^2*TA*PlusD[zb, 3])/108 + (76*as^2*CA*ep^3*Pi^2*TA*PlusD[zb, 3])/9 - (2*as*ep^4*Pi^2*TA*PlusD[zb, 3])/3 + (76*as^2*CA*ep^4*Pi^2*TA*PlusD[zb, 3])/9 - (2*as*ep^5*Pi^2*TA*PlusD[zb, 3])/3 - (2*as*ep^6*Pi^2*TA*PlusD[zb, 3])/3 + (2092*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 3])/243 + (16*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 3])/(3*ep) - (145*as^3*CA*ep*nf*Pi^2*TA*PlusD[zb, 3])/72 - (145*as^3*CA*ep^2*nf*Pi^2*TA*PlusD[zb, 3])/27 + (124*as^4*CA*nf^2*Pi^2*TA*PlusD[zb, 3])/243 - (4157*as^4*CA^3*Pi^4*TA*PlusD[zb, 3])/1080 + (3241*as^3*CA^2*ep^2*Pi^4*TA*PlusD[zb, 3])/1440 - (5*as^2*CA*ep^4*Pi^4*TA*PlusD[zb, 3])/27 - (as*ep^6*Pi^4*TA*PlusD[zb, 3])/36 - (227*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/12 - (4562*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 3])/81 + (28*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 3])/ep^3 - (as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep^2) - (29*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/ep - (434*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep) + 16*as^2*CA*ep*TA*Log[Q2/mu2]*PlusD[zb, 3] + (14*as^3*CA^2*ep*TA*Log[Q2/mu2]*PlusD[zb, 3])/9 + 16*as^2*CA*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 3] + (605*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/54 - (8*as*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 3])/3 + 16*as^2*CA*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 3] - (8*as*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 3])/3 + (64*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 3])/3 - (8*as*ep^5*TA*Log[Q2/mu2]*PlusD[zb, 3])/3 - (8*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 3])/3 - (11*as^3*CA*nf*TA*Log[Q2/mu2]*PlusD[zb, 3])/6 + (4*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 3])/3 - (14*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 3])/3 + (46*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep^2) + (280*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 3])/(27*ep) - (44*as^3*CA*ep*nf*TA*Log[Q2/mu2]*PlusD[zb, 3])/9 - (383*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 3])/54 + as^3*CF*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 3] + (104*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/81 + (8*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/(27*ep) + (371*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/9 - (685*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/(9*ep) + (109*as^3*CA^2*ep*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/2 + (1021*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/48 - (152*as^2*CA*ep^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/9 - (152*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/9 + (2*as*ep^5*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/3 + (2*as*ep^6*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/3 - (64*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/3 + (145*as^3*CA*ep^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 3])/24 + (87*as^3*CA^2*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/2 + (868*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/9 - (56*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/ep^2 + (2*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/(9*ep) + (227*as^3*CA^2*ep*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/8 - 16*as^2*CA*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 3] - (7*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/3 - 16*as^2*CA*ep^3*TA*Log[Q2/mu2]^2*PlusD[zb, 3] + (4*as*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/3 - 16*as^2*CA*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 3] + (4*as*ep^5*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/3 + (4*as*ep^6*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/3 - (560*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/27 - (92*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/(9*ep) + (11*as^3*CA*ep*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/4 + (22*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/3 - (16*as^4*CA*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/27 + (1370*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/9 - (327*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/4 + (152*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/9 - (as*ep^6*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 3])/3 - (8*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 3])/27 + (224*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 3])/(3*ep) - (87*as^3*CA^2*ep*TA*Log[Q2/mu2]^3*PlusD[zb, 3])/2 - (227*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^3*PlusD[zb, 3])/8 + (32*as^2*CA*ep^3*TA*Log[Q2/mu2]^3*PlusD[zb, 3])/3 + (32*as^2*CA*ep^4*TA*Log[Q2/mu2]^3*PlusD[zb, 3])/3 - (4*as*ep^5*TA*Log[Q2/mu2]^3*PlusD[zb, 3])/9 - (4*as*ep^6*TA*Log[Q2/mu2]^3*PlusD[zb, 3])/9 + (368*as^4*CA^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 3])/27 - (11*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 3])/4 - (224*as^4*CA^3*TA*Log[Q2/mu2]^4*PlusD[zb, 3])/3 + (261*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^4*PlusD[zb, 3])/8 - (16*as^2*CA*ep^4*TA*Log[Q2/mu2]^4*PlusD[zb, 3])/3 + (as*ep^6*TA*Log[Q2/mu2]^4*PlusD[zb, 3])/9 - (437*as^3*CA^2*TA*PlusD[zb, 4])/72 - (25405*as^4*CA^3*TA*PlusD[zb, 4])/972 + (55*as^4*CA^3*TA*PlusD[zb, 4])/(6*ep^3) - (11*as^4*CA^3*TA*PlusD[zb, 4])/(8*ep^2) - (21*as^3*CA^2*TA*PlusD[zb, 4])/(2*ep) - (6049*as^4*CA^3*TA*PlusD[zb, 4])/(324*ep) + (20*as^2*CA*ep*TA*PlusD[zb, 4])/3 + (79*as^3*CA^2*ep*TA*PlusD[zb, 4])/27 + (20*as^2*CA*ep^2*TA*PlusD[zb, 4])/3 + (4079*as^3*CA^2*ep^2*TA*PlusD[zb, 4])/324 - (4*as*ep^3*TA*PlusD[zb, 4])/3 + (20*as^2*CA*ep^3*TA*PlusD[zb, 4])/3 - (4*as*ep^4*TA*PlusD[zb, 4])/3 + 8*as^2*CA*ep^4*TA*PlusD[zb, 4] - (4*as*ep^5*TA*PlusD[zb, 4])/3 - (4*as*ep^6*TA*PlusD[zb, 4])/3 - (29*as^3*CA*nf*TA*PlusD[zb, 4])/36 + (59*as^4*CA^2*nf*TA*PlusD[zb, 4])/243 - (41*as^4*CA*CF*nf*TA*PlusD[zb, 4])/36 + (23*as^4*CA^2*nf*TA*PlusD[zb, 4])/(12*ep^2) + (293*as^4*CA^2*nf*TA*PlusD[zb, 4])/(81*ep) - (58*as^3*CA*ep*nf*TA*PlusD[zb, 4])/27 - (1157*as^3*CA*ep^2*nf*TA*PlusD[zb, 4])/324 + (as^3*CF*ep^2*nf*TA*PlusD[zb, 4])/6 + (143*as^4*CA*nf^2*TA*PlusD[zb, 4])/243 + (11*as^4*CA*nf^2*TA*PlusD[zb, 4])/(81*ep) + (12557*as^4*CA^3*Pi^2*TA*PlusD[zb, 4])/648 - (1895*as^4*CA^3*Pi^2*TA*PlusD[zb, 4])/(72*ep) + (83*as^3*CA^2*ep*Pi^2*TA*PlusD[zb, 4])/4 + (1675*as^3*CA^2*ep^2*Pi^2*TA*PlusD[zb, 4])/288 - (22*as^2*CA*ep^3*Pi^2*TA*PlusD[zb, 4])/3 - (22*as^2*CA*ep^4*Pi^2*TA*PlusD[zb, 4])/3 + (as*ep^5*Pi^2*TA*PlusD[zb, 4])/3 + (as*ep^6*Pi^2*TA*PlusD[zb, 4])/3 - (673*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 4])/81 + (391*as^3*CA*ep^2*nf*Pi^2*TA*PlusD[zb, 4])/144 + (63*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 4])/2 + (6049*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 4])/81 - (110*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 4])/(3*ep^2) + (11*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 4])/(2*ep) + (437*as^3*CA^2*ep*TA*Log[Q2/mu2]*PlusD[zb, 4])/24 - (40*as^2*CA*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 4])/3 - (79*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 4])/9 - (40*as^2*CA*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 4])/3 + (4*as*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 4])/3 - (40*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 4])/3 + (4*as*ep^5*TA*Log[Q2/mu2]*PlusD[zb, 4])/3 + (4*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 4])/3 - (1172*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 4])/81 - (23*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 4])/(3*ep) + (29*as^3*CA*ep*nf*TA*Log[Q2/mu2]*PlusD[zb, 4])/12 + (58*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 4])/9 - (44*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 4])/81 + (1895*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 4])/18 - (249*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 4])/4 + (44*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 4])/3 - (as*ep^6*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 4])/3 - 11*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 4] + (220*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 4])/(3*ep) - (189*as^3*CA^2*ep*TA*Log[Q2/mu2]^2*PlusD[zb, 4])/4 - (437*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 4])/16 + (40*as^2*CA*ep^3*TA*Log[Q2/mu2]^2*PlusD[zb, 4])/3 + (40*as^2*CA*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 4])/3 - (2*as*ep^5*TA*Log[Q2/mu2]^2*PlusD[zb, 4])/3 - (2*as*ep^6*TA*Log[Q2/mu2]^2*PlusD[zb, 4])/3 + (46*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 4])/3 - (29*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 4])/8 - (880*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 4])/9 + (189*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^3*PlusD[zb, 4])/4 - (80*as^2*CA*ep^4*TA*Log[Q2/mu2]^3*PlusD[zb, 4])/9 + (2*as*ep^6*TA*Log[Q2/mu2]^3*PlusD[zb, 4])/9 + (149*as^3*CA^2*TA*PlusD[zb, 5])/15 + (20369*as^4*CA^3*TA*PlusD[zb, 5])/810 - (157*as^4*CA^3*TA*PlusD[zb, 5])/(15*ep^2) + (613*as^4*CA^3*TA*PlusD[zb, 5])/(180*ep) + (175*as^3*CA^2*ep*TA*PlusD[zb, 5])/36 - (24*as^2*CA*ep^2*TA*PlusD[zb, 5])/5 - (734*as^3*CA^2*ep^2*TA*PlusD[zb, 5])/135 - (24*as^2*CA*ep^3*TA*PlusD[zb, 5])/5 + (8*as*ep^4*TA*PlusD[zb, 5])/15 - (24*as^2*CA*ep^4*TA*PlusD[zb, 5])/5 + (8*as*ep^5*TA*PlusD[zb, 5])/15 + (8*as*ep^6*TA*PlusD[zb, 5])/15 - (1778*as^4*CA^2*nf*TA*PlusD[zb, 5])/405 - (227*as^4*CA^2*nf*TA*PlusD[zb, 5])/(90*ep) + (83*as^3*CA*ep*nf*TA*PlusD[zb, 5])/90 + (332*as^3*CA*ep^2*nf*TA*PlusD[zb, 5])/135 - (86*as^4*CA*nf^2*TA*PlusD[zb, 5])/405 + (1133*as^4*CA^3*Pi^2*TA*PlusD[zb, 5])/36 - (613*as^3*CA^2*ep^2*Pi^2*TA*PlusD[zb, 5])/30 + (244*as^2*CA*ep^4*Pi^2*TA*PlusD[zb, 5])/45 - (2*as*ep^6*Pi^2*TA*PlusD[zb, 5])/15 - (613*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 5])/45 + (628*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 5])/(15*ep) - (149*as^3*CA^2*ep*TA*Log[Q2/mu2]*PlusD[zb, 5])/5 - (175*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 5])/12 + (48*as^2*CA*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 5])/5 + (48*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 5])/5 - (8*as*ep^5*TA*Log[Q2/mu2]*PlusD[zb, 5])/15 - (8*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 5])/15 + (454*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 5])/45 - (83*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 5])/30 - (1256*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 5])/15 + (447*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 5])/10 - (48*as^2*CA*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 5])/5 + (4*as*ep^6*TA*Log[Q2/mu2]^2*PlusD[zb, 5])/15 - (977*as^4*CA^3*TA*PlusD[zb, 6])/180 + (479*as^4*CA^3*TA*PlusD[zb, 6])/(45*ep) - (25*as^3*CA^2*ep*TA*PlusD[zb, 6])/3 - (361*as^3*CA^2*ep^2*TA*PlusD[zb, 6])/108 + (136*as^2*CA*ep^3*TA*PlusD[zb, 6])/45 + (136*as^2*CA*ep^4*TA*PlusD[zb, 6])/45 - (8*as*ep^5*TA*PlusD[zb, 6])/45 - (8*as*ep^6*TA*PlusD[zb, 6])/45 + (263*as^4*CA^2*nf*TA*PlusD[zb, 6])/90 - (49*as^3*CA*ep^2*nf*TA*PlusD[zb, 6])/54 - (1916*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 6])/45 + 25*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 6] - (272*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 6])/45 + (8*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 6])/45 - (3082*as^4*CA^3*TA*PlusD[zb, 7])/315 + (1978*as^3*CA^2*ep^2*TA*PlusD[zb, 7])/315 - (176*as^2*CA*ep^4*TA*PlusD[zb, 7])/105 + (16*as*ep^6*TA*PlusD[zb, 7])/315 - (1471*as^4*C4AA*del[zb]*Zeta[3])/(432*dA) + (as^4*C4AA*del[zb]*Zeta[3])/(24*dA*ep^2) - (47*as^4*C4AA*del[zb]*Zeta[3])/(144*dA*ep) + (797*as^4*C4AF*nf*del[zb]*Zeta[3])/(108*dA) - (as^4*C4AF*nf*del[zb]*Zeta[3])/(12*dA*ep^2) + (41*as^4*C4AF*nf*del[zb]*Zeta[3])/(72*dA*ep) - (11*as^4*C4AA*Pi^2*del[zb]*Zeta[3])/(96*dA) - (as^4*C4AA*Pi^2*del[zb]*Zeta[3])/(96*dA*ep^3) - (as^4*C4AA*Pi^2*del[zb]*Zeta[3])/(96*dA*ep^2) - (as^4*C4AA*Pi^2*del[zb]*Zeta[3])/(96*dA*ep) + (5*as^4*C4AF*nf*Pi^2*del[zb]*Zeta[3])/(24*dA) + (19*as^4*C4AA*Pi^4*del[zb]*Zeta[3])/(120*dA) + (37*as^4*C4AA*Pi^4*del[zb]*Zeta[3])/(720*dA*ep) - (7*as^4*C4AF*nf*Pi^4*del[zb]*Zeta[3])/(180*dA) + 7*as^2*CA*TA*del[zb]*Zeta[3] - (33013*as^3*CA^2*TA*del[zb]*Zeta[3])/648 - (1981093583*as^4*CA^3*TA*del[zb]*Zeta[3])/3359232 + (53809*as^4*CA^3*TA*del[zb]*Zeta[3])/(13824*ep^5) + (14411*as^4*CA^3*TA*del[zb]*Zeta[3])/(20736*ep^4) - (109*as^3*CA^2*TA*del[zb]*Zeta[3])/(16*ep^3) - (21175*as^4*CA^3*TA*del[zb]*Zeta[3])/(124416*ep^3) - (1489*as^3*CA^2*TA*del[zb]*Zeta[3])/(288*ep^2) + (7036351*as^4*CA^3*TA*del[zb]*Zeta[3])/(373248*ep^2) + (7*as^2*CA*TA*del[zb]*Zeta[3])/ep - (3205*as^3*CA^2*TA*del[zb]*Zeta[3])/(432*ep) + (27306929*as^4*CA^3*TA*del[zb]*Zeta[3])/(1119744*ep) - (7*as*ep*TA*del[zb]*Zeta[3])/3 + 7*as^2*CA*ep*TA*del[zb]*Zeta[3] - (1076467*as^3*CA^2*ep*TA*del[zb]*Zeta[3])/3888 - (7*as*ep^2*TA*del[zb]*Zeta[3])/3 + (35*as^2*CA*ep^2*TA*del[zb]*Zeta[3])/3 - (28654513*as^3*CA^2*ep^2*TA*del[zb]*Zeta[3])/23328 - (7*as*ep^3*TA*del[zb]*Zeta[3])/3 + (77*as^2*CA*ep^3*TA*del[zb]*Zeta[3])/3 - (7*as*ep^4*TA*del[zb]*Zeta[3])/3 + (175*as^2*CA*ep^4*TA*del[zb]*Zeta[3])/3 - (7*as*ep^5*TA*del[zb]*Zeta[3])/3 - (7*as*ep^6*TA*del[zb]*Zeta[3])/3 - (14017*as^3*CA*nf*TA*del[zb]*Zeta[3])/1296 + (373376035*as^4*CA^2*nf*TA*del[zb]*Zeta[3])/1679616 + (1493*as^3*CF*nf*TA*del[zb]*Zeta[3])/72 - (256325*as^4*CA*CF*nf*TA*del[zb]*Zeta[3])/3888 + (132025*as^4*CF^2*nf*TA*del[zb]*Zeta[3])/432 + (36571*as^4*CA^2*nf*TA*del[zb]*Zeta[3])/(20736*ep^4) - (227*as^4*CA*CF*nf*TA*del[zb]*Zeta[3])/(192*ep^4) + (279053*as^4*CA^2*nf*TA*del[zb]*Zeta[3])/(62208*ep^3) - (4427*as^4*CA*CF*nf*TA*del[zb]*Zeta[3])/(1152*ep^3) - (187*as^3*CA*nf*TA*del[zb]*Zeta[3])/(144*ep^2) + (582203*as^4*CA^2*nf*TA*del[zb]*Zeta[3])/(93312*ep^2) + (as^3*CF*nf*TA*del[zb]*Zeta[3])/ep^2 - (17033*as^4*CA*CF*nf*TA*del[zb]*Zeta[3])/(1728*ep^2) + (37*as^4*CF^2*nf*TA*del[zb]*Zeta[3])/(12*ep^2) - (491*as^3*CA*nf*TA*del[zb]*Zeta[3])/(108*ep) + (12993059*as^4*CA^2*nf*TA*del[zb]*Zeta[3])/(559872*ep) + (29*as^3*CF*nf*TA*del[zb]*Zeta[3])/(6*ep) - (663343*as^4*CA*CF*nf*TA*del[zb]*Zeta[3])/(20736*ep) + (715*as^4*CF^2*nf*TA*del[zb]*Zeta[3])/(18*ep) - (23555*as^3*CA*ep*nf*TA*del[zb]*Zeta[3])/972 + (40933*as^3*CF*ep*nf*TA*del[zb]*Zeta[3])/432 - (45955*as^3*CA*ep^2*nf*TA*del[zb]*Zeta[3])/729 + (1056437*as^3*CF*ep^2*nf*TA*del[zb]*Zeta[3])/2592 + (553381*as^4*CA*nf^2*TA*del[zb]*Zeta[3])/17496 - (67991*as^4*CF*nf^2*TA*del[zb]*Zeta[3])/648 + (731*as^4*CA*nf^2*TA*del[zb]*Zeta[3])/(2592*ep^3) - (as^4*CF*nf^2*TA*del[zb]*Zeta[3])/(3*ep^3) + (14687*as^4*CA*nf^2*TA*del[zb]*Zeta[3])/(7776*ep^2) - (25*as^4*CF*nf^2*TA*del[zb]*Zeta[3])/(9*ep^2) + (16055*as^4*CA*nf^2*TA*del[zb]*Zeta[3])/(1944*ep) - (1885*as^4*CF*nf^2*TA*del[zb]*Zeta[3])/(108*ep) + (6479*as^3*CA^2*Pi^2*TA*del[zb]*Zeta[3])/1152 - (3977371*as^4*CA^3*Pi^2*TA*del[zb]*Zeta[3])/373248 - (375965*as^4*CA^3*Pi^2*TA*del[zb]*Zeta[3])/(41472*ep^3) + (15989*as^4*CA^3*Pi^2*TA*del[zb]*Zeta[3])/(5184*ep^2) + (19151*as^3*CA^2*Pi^2*TA*del[zb]*Zeta[3])/(1728*ep) + (890705*as^4*CA^3*Pi^2*TA*del[zb]*Zeta[3])/(124416*ep) - (119*as^2*CA*ep*Pi^2*TA*del[zb]*Zeta[3])/18 + (44867*as^3*CA^2*ep*Pi^2*TA*del[zb]*Zeta[3])/5184 - (119*as^2*CA*ep^2*Pi^2*TA*del[zb]*Zeta[3])/18 + (199967*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Zeta[3])/1944 + (7*as*ep^3*Pi^2*TA*del[zb]*Zeta[3])/12 - (119*as^2*CA*ep^3*Pi^2*TA*del[zb]*Zeta[3])/18 + (7*as*ep^4*Pi^2*TA*del[zb]*Zeta[3])/12 - (21*as^2*CA*ep^4*Pi^2*TA*del[zb]*Zeta[3])/2 + (7*as*ep^5*Pi^2*TA*del[zb]*Zeta[3])/12 + (7*as*ep^6*Pi^2*TA*del[zb]*Zeta[3])/12 + (6083*as^3*CA*nf*Pi^2*TA*del[zb]*Zeta[3])/1728 - (1035269*as^4*CA^2*nf*Pi^2*TA*del[zb]*Zeta[3])/186624 - (91*as^3*CF*nf*Pi^2*TA*del[zb]*Zeta[3])/36 + (40687*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Zeta[3])/5184 - (97*as^4*CF^2*nf*Pi^2*TA*del[zb]*Zeta[3])/6 - (42137*as^4*CA^2*nf*Pi^2*TA*del[zb]*Zeta[3])/(6912*ep^2) + (2239*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Zeta[3])/(576*ep^2) - (723083*as^4*CA^2*nf*Pi^2*TA*del[zb]*Zeta[3])/(62208*ep) + (32167*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Zeta[3])/(3456*ep) - (as^4*CF^2*nf*Pi^2*TA*del[zb]*Zeta[3])/(12*ep) + (15715*as^3*CA*ep*nf*Pi^2*TA*del[zb]*Zeta[3])/1296 - (2639*as^3*CF*ep*nf*Pi^2*TA*del[zb]*Zeta[3])/216 + (455285*as^3*CA*ep^2*nf*Pi^2*TA*del[zb]*Zeta[3])/15552 - (136139*as^3*CF*ep^2*nf*Pi^2*TA*del[zb]*Zeta[3])/2592 - (242779*as^4*CA*nf^2*Pi^2*TA*del[zb]*Zeta[3])/23328 + (400*as^4*CF*nf^2*Pi^2*TA*del[zb]*Zeta[3])/27 - (12295*as^4*CA*nf^2*Pi^2*TA*del[zb]*Zeta[3])/(7776*ep) + (16*as^4*CF*nf^2*Pi^2*TA*del[zb]*Zeta[3])/(9*ep) - (4626749*as^4*CA^3*Pi^4*TA*del[zb]*Zeta[3])/1244160 + (1180249*as^4*CA^3*Pi^4*TA*del[zb]*Zeta[3])/(311040*ep) - (623729*as^3*CA^2*ep*Pi^4*TA*del[zb]*Zeta[3])/207360 + (76555*as^3*CA^2*ep^2*Pi^4*TA*del[zb]*Zeta[3])/82944 + (791*as^2*CA*ep^3*Pi^4*TA*del[zb]*Zeta[3])/1080 + (791*as^2*CA*ep^4*Pi^4*TA*del[zb]*Zeta[3])/1080 + (7*as*ep^5*Pi^4*TA*del[zb]*Zeta[3])/288 + (7*as*ep^6*Pi^4*TA*del[zb]*Zeta[3])/288 + (1060229*as^4*CA^2*nf*Pi^4*TA*del[zb]*Zeta[3])/207360 - (19529*as^4*CA*CF*nf*Pi^4*TA*del[zb]*Zeta[3])/5760 - (77*as^4*CF^2*nf*Pi^4*TA*del[zb]*Zeta[3])/216 - (133673*as^3*CA*ep^2*nf*Pi^4*TA*del[zb]*Zeta[3])/69120 + (5267*as^3*CF*ep^2*nf*Pi^4*TA*del[zb]*Zeta[3])/4320 + (47*as^4*C4AA*del[zb]*Log[Q2/mu2]*Zeta[3])/(36*dA) - (as^4*C4AA*del[zb]*Log[Q2/mu2]*Zeta[3])/(6*dA*ep) - (41*as^4*C4AF*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(18*dA) + (as^4*C4AF*nf*del[zb]*Log[Q2/mu2]*Zeta[3])/(3*dA*ep) + (as^4*C4AA*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(24*dA) + (as^4*C4AA*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(24*dA*ep^2) + (as^4*C4AA*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[3])/(24*dA*ep) - (37*as^4*C4AA*Pi^4*del[zb]*Log[Q2/mu2]*Zeta[3])/(180*dA) - 14*as^2*CA*TA*del[zb]*Log[Q2/mu2]*Zeta[3] + (3205*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/144 - (27306929*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/279936 - (53809*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(3456*ep^4) - (14411*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(5184*ep^3) + (327*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(16*ep^2) + (21175*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(31104*ep^2) + (1489*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(96*ep) - (7036351*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(93312*ep) - 14*as^2*CA*ep*TA*del[zb]*Log[Q2/mu2]*Zeta[3] + (33013*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/216 + (7*as*ep^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/3 - 14*as^2*CA*ep^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3] + (1076467*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/1296 + (7*as*ep^3*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/3 - (70*as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/3 + (7*as*ep^4*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/3 - (154*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/3 + (7*as*ep^5*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/3 + (7*as*ep^6*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/3 + (491*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/36 - (12993059*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/139968 - (29*as^3*CF*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/2 + (663343*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/5184 - (1430*as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/9 - (36571*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(5184*ep^3) + (227*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(48*ep^3) - (279053*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(15552*ep^2) + (4427*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(288*ep^2) + (187*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(48*ep) - (582203*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(23328*ep) - (3*as^3*CF*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/ep + (17033*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(432*ep) - (37*as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(3*ep) + (14017*as^3*CA*ep*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/432 - (1493*as^3*CF*ep*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/24 + (23555*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/324 - (40933*as^3*CF*ep^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/144 - (16055*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/486 + (1885*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/27 - (731*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(648*ep^2) + (4*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(3*ep^2) - (14687*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(1944*ep) + (100*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(9*ep) - (19151*as^3*CA^2*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/576 - (890705*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/31104 + (375965*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(10368*ep^2) - (15989*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(1296*ep) - (6479*as^3*CA^2*ep*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/384 + (119*as^2*CA*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/9 - (44867*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/1728 + (119*as^2*CA*ep^3*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/9 - (7*as*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/12 + (119*as^2*CA*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/9 - (7*as*ep^5*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/12 - (7*as*ep^6*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/12 + (723083*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/15552 - (32167*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/864 + (as^4*CF^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/3 + (42137*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(1728*ep) - (2239*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/(144*ep) - (6083*as^3*CA*ep*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/576 + (91*as^3*CF*ep*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/12 - (15715*as^3*CA*ep^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/432 + (2639*as^3*CF*ep^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/72 + (12295*as^4*CA*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/1944 - (64*as^4*CF*nf^2*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/9 - (1180249*as^4*CA^3*Pi^4*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/77760 + (623729*as^3*CA^2*ep^2*Pi^4*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/69120 - (791*as^2*CA*ep^4*Pi^4*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/540 - (7*as*ep^6*Pi^4*TA*del[zb]*Log[Q2/mu2]*Zeta[3])/288 + (as^4*C4AA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(3*dA) - (2*as^4*C4AF*nf*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(3*dA) - (as^4*C4AA*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(12*dA) - (as^4*C4AA*Pi^2*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(12*dA*ep) - (1489*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/64 + (7036351*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/46656 + (53809*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(1728*ep^3) + (14411*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(2592*ep^2) - (981*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(32*ep) - (21175*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(15552*ep) + 14*as^2*CA*ep*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3] - (3205*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/96 + 14*as^2*CA*ep^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3] - (33013*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/144 - (7*as*ep^3*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/6 + 14*as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3] - (7*as*ep^4*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/6 + (70*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/3 - (7*as*ep^5*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/6 - (7*as*ep^6*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/6 - (187*as^3*CA*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/32 + (582203*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/11664 + (9*as^3*CF*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/2 - (17033*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/216 + (74*as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/3 + (36571*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(2592*ep^2) - (227*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(24*ep^2) + (279053*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(7776*ep) - (4427*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(144*ep) - (491*as^3*CA*ep*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/24 + (87*as^3*CF*ep*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/4 - (14017*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/288 + (1493*as^3*CF*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/16 + (14687*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/972 - (200*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/9 + (731*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(324*ep) - (8*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(3*ep) + (15989*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/648 - (375965*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/(5184*ep) + (19151*as^3*CA^2*ep*Pi^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/384 + (6479*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/256 - (119*as^2*CA*ep^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/9 - (119*as^2*CA*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/9 + (7*as*ep^5*Pi^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/24 + (7*as*ep^6*Pi^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/24 - (42137*as^4*CA^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/864 + (2239*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/72 + (6083*as^3*CA*ep^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/384 - (91*as^3*CF*ep^2*nf*Pi^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3])/8 + (as^4*C4AA*Pi^2*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(9*dA) + (981*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/32 + (21175*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/11664 - (53809*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(1296*ep^2) - (14411*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(1944*ep) + (1489*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/64 - (28*as^2*CA*ep^2*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/3 + (3205*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/96 - (28*as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/3 + (7*as*ep^4*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/18 - (28*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/3 + (7*as*ep^5*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/18 + (7*as*ep^6*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/18 - (279053*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/5832 + (4427*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/108 - (36571*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(1944*ep) + (227*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/(18*ep) + (187*as^3*CA*ep*nf*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/32 - (9*as^3*CF*ep*nf*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/2 + (491*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/24 - (87*as^3*CF*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/4 - (731*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/243 + (32*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/9 + (375965*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/3888 - (19151*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/384 + (238*as^2*CA*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/27 - (7*as*ep^6*Pi^2*TA*del[zb]*Log[Q2/mu2]^3*Zeta[3])/72 + (14411*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^4*Zeta[3])/1944 + (53809*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^4*Zeta[3])/(1296*ep) - (2943*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]^4*Zeta[3])/128 - (4467*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^4*Zeta[3])/256 + (14*as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]^4*Zeta[3])/3 + (14*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^4*Zeta[3])/3 - (7*as*ep^5*TA*del[zb]*Log[Q2/mu2]^4*Zeta[3])/72 - (7*as*ep^6*TA*del[zb]*Log[Q2/mu2]^4*Zeta[3])/72 + (36571*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^4*Zeta[3])/1944 - (227*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^4*Zeta[3])/18 - (561*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^4*Zeta[3])/128 + (27*as^3*CF*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^4*Zeta[3])/8 - (53809*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^5*Zeta[3])/1620 + (8829*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^5*Zeta[3])/640 - (28*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^5*Zeta[3])/15 + (7*as*ep^6*TA*del[zb]*Log[Q2/mu2]^5*Zeta[3])/360 + (47*as^4*C4AA*PlusD[zb, 0]*Zeta[3])/(18*dA) - (as^4*C4AA*PlusD[zb, 0]*Zeta[3])/(3*dA*ep) - (41*as^4*C4AF*nf*PlusD[zb, 0]*Zeta[3])/(9*dA) + (2*as^4*C4AF*nf*PlusD[zb, 0]*Zeta[3])/(3*dA*ep) + (as^4*C4AA*Pi^2*PlusD[zb, 0]*Zeta[3])/(12*dA) + (as^4*C4AA*Pi^2*PlusD[zb, 0]*Zeta[3])/(12*dA*ep^2) + (as^4*C4AA*Pi^2*PlusD[zb, 0]*Zeta[3])/(12*dA*ep) - (37*as^4*C4AA*Pi^4*PlusD[zb, 0]*Zeta[3])/(90*dA) - (56*as^2*CA*TA*PlusD[zb, 0]*Zeta[3])/3 + (847*as^3*CA^2*TA*PlusD[zb, 0]*Zeta[3])/72 - (5899667*as^4*CA^3*TA*PlusD[zb, 0]*Zeta[3])/46656 - (8695*as^4*CA^3*TA*PlusD[zb, 0]*Zeta[3])/(576*ep^4) - (365*as^4*CA^3*TA*PlusD[zb, 0]*Zeta[3])/(864*ep^3) + (177*as^3*CA^2*TA*PlusD[zb, 0]*Zeta[3])/(8*ep^2) + (68281*as^4*CA^3*TA*PlusD[zb, 0]*Zeta[3])/(5184*ep^2) + (721*as^3*CA^2*TA*PlusD[zb, 0]*Zeta[3])/(48*ep) - (471673*as^4*CA^3*TA*PlusD[zb, 0]*Zeta[3])/(15552*ep) - (56*as^2*CA*ep*TA*PlusD[zb, 0]*Zeta[3])/3 + (9601*as^3*CA^2*ep*TA*PlusD[zb, 0]*Zeta[3])/108 + (14*as*ep^2*TA*PlusD[zb, 0]*Zeta[3])/3 - (56*as^2*CA*ep^2*TA*PlusD[zb, 0]*Zeta[3])/3 + (341275*as^3*CA^2*ep^2*TA*PlusD[zb, 0]*Zeta[3])/648 + (14*as*ep^3*TA*PlusD[zb, 0]*Zeta[3])/3 - 28*as^2*CA*ep^3*TA*PlusD[zb, 0]*Zeta[3] + (14*as*ep^4*TA*PlusD[zb, 0]*Zeta[3])/3 - 56*as^2*CA*ep^4*TA*PlusD[zb, 0]*Zeta[3] + (14*as*ep^5*TA*PlusD[zb, 0]*Zeta[3])/3 + (14*as*ep^6*TA*PlusD[zb, 0]*Zeta[3])/3 + (197*as^3*CA*nf*TA*PlusD[zb, 0]*Zeta[3])/18 - (874373*as^4*CA^2*nf*TA*PlusD[zb, 0]*Zeta[3])/23328 - (29*as^3*CF*nf*TA*PlusD[zb, 0]*Zeta[3])/3 + (27947*as^4*CA*CF*nf*TA*PlusD[zb, 0]*Zeta[3])/288 - (715*as^4*CF^2*nf*TA*PlusD[zb, 0]*Zeta[3])/9 - (4573*as^4*CA^2*nf*TA*PlusD[zb, 0]*Zeta[3])/(864*ep^3) + (21*as^4*CA*CF*nf*TA*PlusD[zb, 0]*Zeta[3])/(8*ep^3) - (32891*as^4*CA^2*nf*TA*PlusD[zb, 0]*Zeta[3])/(2592*ep^2) + (143*as^4*CA*CF*nf*TA*PlusD[zb, 0]*Zeta[3])/(16*ep^2) + (79*as^3*CA*nf*TA*PlusD[zb, 0]*Zeta[3])/(24*ep) - (59213*as^4*CA^2*nf*TA*PlusD[zb, 0]*Zeta[3])/(3888*ep) - (2*as^3*CF*nf*TA*PlusD[zb, 0]*Zeta[3])/ep + (1859*as^4*CA*CF*nf*TA*PlusD[zb, 0]*Zeta[3])/(72*ep) - (37*as^4*CF^2*nf*TA*PlusD[zb, 0]*Zeta[3])/(6*ep) + (5449*as^3*CA*ep*nf*TA*PlusD[zb, 0]*Zeta[3])/216 - (1493*as^3*CF*ep*nf*TA*PlusD[zb, 0]*Zeta[3])/36 + (8825*as^3*CA*ep^2*nf*TA*PlusD[zb, 0]*Zeta[3])/162 - (40933*as^3*CF*ep^2*nf*TA*PlusD[zb, 0]*Zeta[3])/216 - (107*as^4*CA*nf^2*TA*PlusD[zb, 0]*Zeta[3])/6 + (1885*as^4*CF*nf^2*TA*PlusD[zb, 0]*Zeta[3])/54 - (73*as^4*CA*nf^2*TA*PlusD[zb, 0]*Zeta[3])/(108*ep^2) + (2*as^4*CF*nf^2*TA*PlusD[zb, 0]*Zeta[3])/(3*ep^2) - (1381*as^4*CA*nf^2*TA*PlusD[zb, 0]*Zeta[3])/(324*ep) + (50*as^4*CF*nf^2*TA*PlusD[zb, 0]*Zeta[3])/(9*ep) - (11213*as^3*CA^2*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/288 - (1122341*as^4*CA^3*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/15552 + (66539*as^4*CA^3*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/(1728*ep^2) - (385*as^4*CA^3*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/(18*ep) - (8621*as^3*CA^2*ep*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/576 + (56*as^2*CA*ep^2*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/3 + (4723*as^3*CA^2*ep^2*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/864 + (56*as^2*CA*ep^3*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/3 - (7*as*ep^4*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/6 + (56*as^2*CA*ep^4*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/3 - (7*as*ep^5*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/6 - (7*as*ep^6*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/6 + (272951*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/7776 - (9971*as^4*CA*CF*nf*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/432 + (as^4*CF^2*nf*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/6 + (16933*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/(864*ep) - (209*as^4*CA*CF*nf*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/(24*ep) - (2711*as^3*CA*ep*nf*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/288 + (91*as^3*CF*ep*nf*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/18 - (6605*as^3*CA*ep^2*nf*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/216 + (2639*as^3*CF*ep^2*nf*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/108 + (3835*as^4*CA*nf^2*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/972 - (32*as^4*CF*nf^2*Pi^2*TA*PlusD[zb, 0]*Zeta[3])/9 - (14173*as^4*CA^3*Pi^4*TA*PlusD[zb, 0]*Zeta[3])/1296 + (250319*as^3*CA^2*ep^2*Pi^4*TA*PlusD[zb, 0]*Zeta[3])/34560 - (161*as^2*CA*ep^4*Pi^4*TA*PlusD[zb, 0]*Zeta[3])/135 - (7*as*ep^6*Pi^4*TA*PlusD[zb, 0]*Zeta[3])/144 + (4*as^4*C4AA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*dA) - (8*as^4*C4AF*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*dA) - (as^4*C4AA*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*dA) - (as^4*C4AA*Pi^2*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*dA*ep) - (721*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/16 + (471673*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3888 + (8695*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(144*ep^3) + (365*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(216*ep^2) - (531*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(8*ep) - (68281*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(1296*ep) + (112*as^2*CA*ep*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 - (847*as^3*CA^2*ep*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/24 + (112*as^2*CA*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 - (9601*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/36 - (14*as*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 + (112*as^2*CA*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 - (14*as*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 + 56*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3] - (14*as*ep^5*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 - (14*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 - (79*as^3*CA*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/8 + (59213*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/972 + 6*as^3*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3] - (1859*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/18 + (74*as^4*CF^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 + (4573*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(216*ep^2) - (21*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(2*ep^2) + (32891*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(648*ep) - (143*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(4*ep) - (197*as^3*CA*ep*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/6 + 29*as^3*CF*ep*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3] - (5449*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/72 + (1493*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/12 + (1381*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/81 - (200*as^4*CF*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/9 + (73*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(27*ep) - (8*as^4*CF*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(3*ep) + (770*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/9 - (66539*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/(432*ep) + (11213*as^3*CA^2*ep*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/96 + (8621*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/192 - (112*as^2*CA*ep^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 - (112*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/3 + (7*as*ep^5*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/6 + (7*as*ep^6*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/6 - (16933*as^4*CA^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/216 + (209*as^4*CA*CF*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/6 + (2711*as^3*CA*ep^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/96 - (91*as^3*CF*ep^2*nf*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3])/6 + (2*as^4*C4AA*Pi^2*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(3*dA) + (1593*as^3*CA^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/16 + (68281*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/648 - (8695*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(72*ep^2) - (365*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(108*ep) + (2163*as^3*CA^2*ep*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/32 - (112*as^2*CA*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 + (847*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/16 - (112*as^2*CA*ep^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 + (7*as*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 - (112*as^2*CA*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 + (7*as*ep^5*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 + (7*as*ep^6*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 - (32891*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/324 + (143*as^4*CA*CF*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/2 - (4573*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/(108*ep) + (21*as^4*CA*CF*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/ep + (237*as^3*CA*ep*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/16 - 9*as^3*CF*ep*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3] + (197*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/4 - (87*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/2 - (146*as^4*CA*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/27 + (16*as^4*CF*nf^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 + (66539*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/216 - (11213*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/64 + (112*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/3 - (7*as*ep^6*Pi^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[3])/12 + (365*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/81 + (8695*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/(54*ep) - (1593*as^3*CA^2*ep*TA*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/16 - (2163*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/32 + (224*as^2*CA*ep^3*TA*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/9 + (224*as^2*CA*ep^4*TA*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/9 - (7*as*ep^5*TA*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/9 - (7*as*ep^6*TA*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/9 + (4573*as^4*CA^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/81 - 28*as^4*CA*CF*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3] - (237*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3])/16 + 9*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]^3*PlusD[zb, 0]*Zeta[3] - (8695*as^4*CA^3*TA*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/54 + (4779*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/64 - (112*as^2*CA*ep^4*TA*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/9 + (7*as*ep^6*TA*Log[Q2/mu2]^4*PlusD[zb, 0]*Zeta[3])/36 + (8*as^4*C4AA*PlusD[zb, 1]*Zeta[3])/(3*dA) - (16*as^4*C4AF*nf*PlusD[zb, 1]*Zeta[3])/(3*dA) - (2*as^4*C4AA*Pi^2*PlusD[zb, 1]*Zeta[3])/(3*dA) - (2*as^4*C4AA*Pi^2*PlusD[zb, 1]*Zeta[3])/(3*dA*ep) - (381*as^3*CA^2*TA*PlusD[zb, 1]*Zeta[3])/8 - (35819*as^4*CA^3*TA*PlusD[zb, 1]*Zeta[3])/1944 + (563*as^4*CA^3*TA*PlusD[zb, 1]*Zeta[3])/(8*ep^3) - (116*as^4*CA^3*TA*PlusD[zb, 1]*Zeta[3])/(9*ep^2) - (339*as^3*CA^2*TA*PlusD[zb, 1]*Zeta[3])/(4*ep) - (74897*as^4*CA^3*TA*PlusD[zb, 1]*Zeta[3])/(648*ep) + 56*as^2*CA*ep*TA*PlusD[zb, 1]*Zeta[3] + (65*as^3*CA^2*ep*TA*PlusD[zb, 1]*Zeta[3])/12 + 56*as^2*CA*ep^2*TA*PlusD[zb, 1]*Zeta[3] - (473*as^3*CA^2*ep^2*TA*PlusD[zb, 1]*Zeta[3])/6 - (28*as*ep^3*TA*PlusD[zb, 1]*Zeta[3])/3 + 56*as^2*CA*ep^3*TA*PlusD[zb, 1]*Zeta[3] - (28*as*ep^4*TA*PlusD[zb, 1]*Zeta[3])/3 + (224*as^2*CA*ep^4*TA*PlusD[zb, 1]*Zeta[3])/3 - (28*as*ep^5*TA*PlusD[zb, 1]*Zeta[3])/3 - (28*as*ep^6*TA*PlusD[zb, 1]*Zeta[3])/3 - (43*as^3*CA*nf*TA*PlusD[zb, 1]*Zeta[3])/4 + (8579*as^4*CA^2*nf*TA*PlusD[zb, 1]*Zeta[3])/243 + 4*as^3*CF*nf*TA*PlusD[zb, 1]*Zeta[3] - (2098*as^4*CA*CF*nf*TA*PlusD[zb, 1]*Zeta[3])/27 + (37*as^4*CF^2*nf*TA*PlusD[zb, 1]*Zeta[3])/3 + (773*as^4*CA^2*nf*TA*PlusD[zb, 1]*Zeta[3])/(36*ep^2) - (19*as^4*CA*CF*nf*TA*PlusD[zb, 1]*Zeta[3])/(3*ep^2) + (14711*as^4*CA^2*nf*TA*PlusD[zb, 1]*Zeta[3])/(324*ep) - (415*as^4*CA*CF*nf*TA*PlusD[zb, 1]*Zeta[3])/(18*ep) - 33*as^3*CA*ep*nf*TA*PlusD[zb, 1]*Zeta[3] + (58*as^3*CF*ep*nf*TA*PlusD[zb, 1]*Zeta[3])/3 - (2593*as^3*CA*ep^2*nf*TA*PlusD[zb, 1]*Zeta[3])/36 + (1493*as^3*CF*ep^2*nf*TA*PlusD[zb, 1]*Zeta[3])/18 + (3014*as^4*CA*nf^2*TA*PlusD[zb, 1]*Zeta[3])/243 - (100*as^4*CF*nf^2*TA*PlusD[zb, 1]*Zeta[3])/9 + (182*as^4*CA*nf^2*TA*PlusD[zb, 1]*Zeta[3])/(81*ep) - (4*as^4*CF*nf^2*TA*PlusD[zb, 1]*Zeta[3])/(3*ep) + (52681*as^4*CA^3*Pi^2*TA*PlusD[zb, 1]*Zeta[3])/324 - (13961*as^4*CA^3*Pi^2*TA*PlusD[zb, 1]*Zeta[3])/(72*ep) + (7685*as^3*CA^2*ep*Pi^2*TA*PlusD[zb, 1]*Zeta[3])/48 + (9755*as^3*CA^2*ep^2*Pi^2*TA*PlusD[zb, 1]*Zeta[3])/288 - (532*as^2*CA*ep^3*Pi^2*TA*PlusD[zb, 1]*Zeta[3])/9 - (532*as^2*CA*ep^4*Pi^2*TA*PlusD[zb, 1]*Zeta[3])/9 + (7*as*ep^5*Pi^2*TA*PlusD[zb, 1]*Zeta[3])/3 + (7*as*ep^6*Pi^2*TA*PlusD[zb, 1]*Zeta[3])/3 - (27949*as^4*CA^2*nf*Pi^2*TA*PlusD[zb, 1]*Zeta[3])/324 + (193*as^4*CA*CF*nf*Pi^2*TA*PlusD[zb, 1]*Zeta[3])/9 + (529*as^3*CA*ep^2*nf*Pi^2*TA*PlusD[zb, 1]*Zeta[3])/16 - (91*as^3*CF*ep^2*nf*Pi^2*TA*PlusD[zb, 1]*Zeta[3])/9 + (8*as^4*C4AA*Pi^2*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(3*dA) + (1017*as^3*CA^2*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/4 + (74897*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/162 - (563*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(2*ep^2) + (464*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(9*ep) + (1143*as^3*CA^2*ep*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/8 - 112*as^2*CA*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3] - (65*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/4 - 112*as^2*CA*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3] + (28*as*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 - 112*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3] + (28*as*ep^5*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 + (28*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 - (14711*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/81 + (830*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/9 - (773*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(9*ep) + (76*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/(3*ep) + (129*as^3*CA*ep*nf*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/4 - 12*as^3*CF*ep*nf*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3] + 99*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3] - 58*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3] - (728*as^4*CA*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/81 + (16*as^4*CF*nf^2*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 + (13961*as^4*CA^3*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/18 - (7685*as^3*CA^2*ep^2*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/16 + (1064*as^2*CA*ep^4*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/9 - (7*as*ep^6*Pi^2*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[3])/3 - (928*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/9 + (563*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/ep - (3051*as^3*CA^2*ep*TA*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/8 - (3429*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/16 + 112*as^2*CA*ep^3*TA*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3] + 112*as^2*CA*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3] - (14*as*ep^5*TA*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/3 - (14*as*ep^6*TA*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/3 + (1546*as^4*CA^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/9 - (152*as^4*CA*CF*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/3 - (387*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3])/8 + 18*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]^2*PlusD[zb, 1]*Zeta[3] - (2252*as^4*CA^3*TA*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/3 + (3051*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/8 - (224*as^2*CA*ep^4*TA*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/3 + (14*as*ep^6*TA*Log[Q2/mu2]^3*PlusD[zb, 1]*Zeta[3])/9 + (8*as^4*C4AA*Pi^2*PlusD[zb, 2]*Zeta[3])/(3*dA) + (741*as^3*CA^2*TA*PlusD[zb, 2]*Zeta[3])/4 + (138869*as^4*CA^3*TA*PlusD[zb, 2]*Zeta[3])/324 - (751*as^4*CA^3*TA*PlusD[zb, 2]*Zeta[3])/(4*ep^2) + (2833*as^4*CA^3*TA*PlusD[zb, 2]*Zeta[3])/(36*ep) + (635*as^3*CA^2*ep*TA*PlusD[zb, 2]*Zeta[3])/8 - (280*as^2*CA*ep^2*TA*PlusD[zb, 2]*Zeta[3])/3 - (453*as^3*CA^2*ep^2*TA*PlusD[zb, 2]*Zeta[3])/4 - (280*as^2*CA*ep^3*TA*PlusD[zb, 2]*Zeta[3])/3 + (28*as*ep^4*TA*PlusD[zb, 2]*Zeta[3])/3 - (280*as^2*CA*ep^4*TA*PlusD[zb, 2]*Zeta[3])/3 + (28*as*ep^5*TA*PlusD[zb, 2]*Zeta[3])/3 + (28*as*ep^6*TA*PlusD[zb, 2]*Zeta[3])/3 - (16565*as^4*CA^2*nf*TA*PlusD[zb, 2]*Zeta[3])/162 + (307*as^4*CA*CF*nf*TA*PlusD[zb, 2]*Zeta[3])/9 - (514*as^4*CA^2*nf*TA*PlusD[zb, 2]*Zeta[3])/(9*ep) + (26*as^4*CA*CF*nf*TA*PlusD[zb, 2]*Zeta[3])/(3*ep) + (93*as^3*CA*ep*nf*TA*PlusD[zb, 2]*Zeta[3])/4 - 4*as^3*CF*ep*nf*TA*PlusD[zb, 2]*Zeta[3] + (199*as^3*CA*ep^2*nf*TA*PlusD[zb, 2]*Zeta[3])/3 - (58*as^3*CF*ep^2*nf*TA*PlusD[zb, 2]*Zeta[3])/3 - (472*as^4*CA*nf^2*TA*PlusD[zb, 2]*Zeta[3])/81 + (4*as^4*CF*nf^2*TA*PlusD[zb, 2]*Zeta[3])/3 + (19783*as^4*CA^3*Pi^2*TA*PlusD[zb, 2]*Zeta[3])/36 - (5921*as^3*CA^2*ep^2*Pi^2*TA*PlusD[zb, 2]*Zeta[3])/16 + (308*as^2*CA*ep^4*Pi^2*TA*PlusD[zb, 2]*Zeta[3])/3 - (7*as*ep^6*Pi^2*TA*PlusD[zb, 2]*Zeta[3])/3 - (2833*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/9 + (751*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/ep - (2223*as^3*CA^2*ep*TA*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/4 - (1905*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/8 + (560*as^2*CA*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/3 + (560*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/3 - (28*as*ep^5*TA*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/3 - (28*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/3 + (2056*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/9 - (104*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/3 - (279*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3])/4 + 12*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 2]*Zeta[3] - 1502*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3] + (6669*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3])/8 - (560*as^2*CA*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3])/3 + (14*as*ep^6*TA*Log[Q2/mu2]^2*PlusD[zb, 2]*Zeta[3])/3 - (12971*as^4*CA^3*TA*PlusD[zb, 3]*Zeta[3])/54 + (2201*as^4*CA^3*TA*PlusD[zb, 3]*Zeta[3])/(6*ep) - (593*as^3*CA^2*ep*TA*PlusD[zb, 3]*Zeta[3])/2 - (1061*as^3*CA^2*ep^2*TA*PlusD[zb, 3]*Zeta[3])/12 + 112*as^2*CA*ep^3*TA*PlusD[zb, 3]*Zeta[3] + 112*as^2*CA*ep^4*TA*PlusD[zb, 3]*Zeta[3] - (56*as*ep^5*TA*PlusD[zb, 3]*Zeta[3])/9 - (56*as*ep^6*TA*PlusD[zb, 3]*Zeta[3])/9 + (3232*as^4*CA^2*nf*TA*PlusD[zb, 3]*Zeta[3])/27 - (28*as^4*CA*CF*nf*TA*PlusD[zb, 3]*Zeta[3])/3 - (81*as^3*CA*ep^2*nf*TA*PlusD[zb, 3]*Zeta[3])/2 + (8*as^3*CF*ep^2*nf*TA*PlusD[zb, 3]*Zeta[3])/3 - (4402*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3])/3 + (1779*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3])/2 - 224*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3] + (56*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 3]*Zeta[3])/9 - (20705*as^4*CA^3*TA*PlusD[zb, 4]*Zeta[3])/36 + (1519*as^3*CA^2*ep^2*TA*PlusD[zb, 4]*Zeta[3])/4 - (952*as^2*CA*ep^4*TA*PlusD[zb, 4]*Zeta[3])/9 + (28*as*ep^6*TA*PlusD[zb, 4]*Zeta[3])/9 + (673*as^4*C4AA*del[zb]*Zeta[3]^2)/(72*dA) - (3*as^4*C4AA*del[zb]*Zeta[3]^2)/(8*dA*ep^2) + (17*as^4*C4AA*del[zb]*Zeta[3]^2)/(6*dA*ep) - (28*as^4*C4AF*nf*del[zb]*Zeta[3]^2)/(9*dA) - (7*as^4*C4AF*nf*del[zb]*Zeta[3]^2)/(6*dA*ep) + (1123*as^4*C4AA*Pi^2*del[zb]*Zeta[3]^2)/(288*dA) + (583*as^3*CA^2*TA*del[zb]*Zeta[3]^2)/8 + (112745819*as^4*CA^3*TA*del[zb]*Zeta[3]^2)/373248 - (2981225*as^4*CA^3*TA*del[zb]*Zeta[3]^2)/(41472*ep^2) + (2641241*as^4*CA^3*TA*del[zb]*Zeta[3]^2)/(62208*ep) + (11495*as^3*CA^2*ep*TA*del[zb]*Zeta[3]^2)/192 - (98*as^2*CA*ep^2*TA*del[zb]*Zeta[3]^2)/3 + (18755*as^3*CA^2*ep^2*TA*del[zb]*Zeta[3]^2)/144 - (98*as^2*CA*ep^3*TA*del[zb]*Zeta[3]^2)/3 + (49*as*ep^4*TA*del[zb]*Zeta[3]^2)/18 - (98*as^2*CA*ep^4*TA*del[zb]*Zeta[3]^2)/3 + (49*as*ep^5*TA*del[zb]*Zeta[3]^2)/18 + (49*as*ep^6*TA*del[zb]*Zeta[3]^2)/18 - (20914417*as^4*CA^2*nf*TA*del[zb]*Zeta[3]^2)/186624 + (363503*as^4*CA*CF*nf*TA*del[zb]*Zeta[3]^2)/3456 - (451*as^4*CF^2*nf*TA*del[zb]*Zeta[3]^2)/6 - (2617691*as^4*CA^2*nf*TA*del[zb]*Zeta[3]^2)/(62208*ep) + (17159*as^4*CA*CF*nf*TA*del[zb]*Zeta[3]^2)/(576*ep) - (17*as^4*CF^2*nf*TA*del[zb]*Zeta[3]^2)/(2*ep) + (1891*as^3*CA*ep*nf*TA*del[zb]*Zeta[3]^2)/96 - (52*as^3*CF*ep*nf*TA*del[zb]*Zeta[3]^2)/3 + (2567*as^3*CA*ep^2*nf*TA*del[zb]*Zeta[3]^2)/36 - (754*as^3*CF*ep^2*nf*TA*del[zb]*Zeta[3]^2)/9 - (36227*as^4*CA*nf^2*TA*del[zb]*Zeta[3]^2)/3888 + 12*as^4*CF*nf^2*TA*del[zb]*Zeta[3]^2 + (25851283*as^4*CA^3*Pi^2*TA*del[zb]*Zeta[3]^2)/124416 - (250115*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Zeta[3]^2)/1728 + (931*as^2*CA*ep^4*Pi^2*TA*del[zb]*Zeta[3]^2)/27 - (49*as*ep^6*Pi^2*TA*del[zb]*Zeta[3]^2)/72 - (34*as^4*C4AA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/(3*dA) + (3*as^4*C4AA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/(2*dA*ep) + (14*as^4*C4AF*nf*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/(3*dA) - (2641241*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/15552 + (2981225*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/(10368*ep) - (1749*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/8 - (11495*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/64 + (196*as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/3 + (196*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/3 - (49*as*ep^5*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/18 - (49*as*ep^6*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/18 + (2617691*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/15552 - (17159*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/144 + 34*as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2 - (1891*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2)/32 + 52*as^3*CF*ep^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[3]^2 - (3*as^4*C4AA*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/dA - (2981225*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/5184 + (5247*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/16 - (196*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/3 + (49*as*ep^6*TA*del[zb]*Log[Q2/mu2]^2*Zeta[3]^2)/36 - (68*as^4*C4AA*PlusD[zb, 0]*Zeta[3]^2)/(3*dA) + (3*as^4*C4AA*PlusD[zb, 0]*Zeta[3]^2)/(dA*ep) + (28*as^4*C4AF*nf*PlusD[zb, 0]*Zeta[3]^2)/(3*dA) - (710663*as^4*CA^3*TA*PlusD[zb, 0]*Zeta[3]^2)/2592 + (607103*as^4*CA^3*TA*PlusD[zb, 0]*Zeta[3]^2)/(1728*ep) - (2361*as^3*CA^2*ep*TA*PlusD[zb, 0]*Zeta[3]^2)/8 - (12085*as^3*CA^2*ep^2*TA*PlusD[zb, 0]*Zeta[3]^2)/96 + (980*as^2*CA*ep^3*TA*PlusD[zb, 0]*Zeta[3]^2)/9 + (980*as^2*CA*ep^4*TA*PlusD[zb, 0]*Zeta[3]^2)/9 - (49*as*ep^5*TA*PlusD[zb, 0]*Zeta[3]^2)/9 - (49*as*ep^6*TA*PlusD[zb, 0]*Zeta[3]^2)/9 + (432269*as^4*CA^2*nf*TA*PlusD[zb, 0]*Zeta[3]^2)/2592 - (1681*as^4*CA*CF*nf*TA*PlusD[zb, 0]*Zeta[3]^2)/24 + 17*as^4*CF^2*nf*TA*PlusD[zb, 0]*Zeta[3]^2 - (1047*as^3*CA*ep^2*nf*TA*PlusD[zb, 0]*Zeta[3]^2)/16 + (104*as^3*CF*ep^2*nf*TA*PlusD[zb, 0]*Zeta[3]^2)/3 - (12*as^4*C4AA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/dA - (607103*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/432 + (7083*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/8 - (1960*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/9 + (49*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[3]^2)/9 - (24*as^4*C4AA*PlusD[zb, 1]*Zeta[3]^2)/dA - (16125*as^4*CA^3*TA*PlusD[zb, 1]*Zeta[3]^2)/8 + (5505*as^3*CA^2*ep^2*TA*PlusD[zb, 1]*Zeta[3]^2)/4 - 392*as^2*CA*ep^4*TA*PlusD[zb, 1]*Zeta[3]^2 + (98*as*ep^6*TA*PlusD[zb, 1]*Zeta[3]^2)/9 + (9299*as^4*C4AA*del[zb]*Zeta[5])/(864*dA) - (as^4*C4AA*del[zb]*Zeta[5])/(32*dA*ep^3) + (107*as^4*C4AA*del[zb]*Zeta[5])/(96*dA*ep^2) + (991*as^4*C4AA*del[zb]*Zeta[5])/(288*dA*ep) - (1663*as^4*C4AF*nf*del[zb]*Zeta[5])/(216*dA) - (5*as^4*C4AF*nf*del[zb]*Zeta[5])/(12*dA*ep^2) - (10*as^4*C4AF*nf*del[zb]*Zeta[5])/(9*dA*ep) - (265*as^4*C4AA*Pi^2*del[zb]*Zeta[5])/(32*dA) - (25*as^4*C4AA*Pi^2*del[zb]*Zeta[5])/(96*dA*ep) + (35*as^4*C4AF*nf*Pi^2*del[zb]*Zeta[5])/(12*dA) - (12121*as^3*CA^2*TA*del[zb]*Zeta[5])/480 + (201150283*as^4*CA^3*TA*del[zb]*Zeta[5])/622080 + (933539*as^4*CA^3*TA*del[zb]*Zeta[5])/(23040*ep^3) + (8303*as^4*CA^3*TA*del[zb]*Zeta[5])/(8640*ep^2) - (36491*as^3*CA^2*TA*del[zb]*Zeta[5])/(720*ep) + (3797843*as^4*CA^3*TA*del[zb]*Zeta[5])/(207360*ep) + (186*as^2*CA*ep*TA*del[zb]*Zeta[5])/5 + (8737*as^3*CA^2*ep*TA*del[zb]*Zeta[5])/2160 + (186*as^2*CA*ep^2*TA*del[zb]*Zeta[5])/5 - (63847*as^3*CA^2*ep^2*TA*del[zb]*Zeta[5])/648 - (31*as*ep^3*TA*del[zb]*Zeta[5])/5 + (186*as^2*CA*ep^3*TA*del[zb]*Zeta[5])/5 - (31*as*ep^4*TA*del[zb]*Zeta[5])/5 + (248*as^2*CA*ep^4*TA*del[zb]*Zeta[5])/5 - (31*as*ep^5*TA*del[zb]*Zeta[5])/5 - (31*as*ep^6*TA*del[zb]*Zeta[5])/5 - (6209*as^3*CA*nf*TA*del[zb]*Zeta[5])/720 - (3890141*as^4*CA^2*nf*TA*del[zb]*Zeta[5])/311040 + 4*as^3*CF*nf*TA*del[zb]*Zeta[5] + (3832699*as^4*CA*CF*nf*TA*del[zb]*Zeta[5])/34560 - (11659*as^4*CF^2*nf*TA*del[zb]*Zeta[5])/72 + (504343*as^4*CA^2*nf*TA*del[zb]*Zeta[5])/(34560*ep^2) - (461*as^4*CA*CF*nf*TA*del[zb]*Zeta[5])/(192*ep^2) - (5*as^4*CF^2*nf*TA*del[zb]*Zeta[5])/ep^2 + (466897*as^4*CA^2*nf*TA*del[zb]*Zeta[5])/(20736*ep) + (8939*as^4*CA*CF*nf*TA*del[zb]*Zeta[5])/(1152*ep) - (445*as^4*CF^2*nf*TA*del[zb]*Zeta[5])/(12*ep) - (7379*as^3*CA*ep*nf*TA*del[zb]*Zeta[5])/270 + (58*as^3*CF*ep*nf*TA*del[zb]*Zeta[5])/3 - (378767*as^3*CA*ep^2*nf*TA*del[zb]*Zeta[5])/6480 + (30187*as^3*CF*ep^2*nf*TA*del[zb]*Zeta[5])/360 + (236333*as^4*CA*nf^2*TA*del[zb]*Zeta[5])/12960 - (625*as^4*CF*nf^2*TA*del[zb]*Zeta[5])/27 + (12641*as^4*CA*nf^2*TA*del[zb]*Zeta[5])/(4320*ep) - (25*as^4*CF*nf^2*TA*del[zb]*Zeta[5])/(9*ep) + (3262261*as^4*CA^3*Pi^2*TA*del[zb]*Zeta[5])/69120 - (381877*as^4*CA^3*Pi^2*TA*del[zb]*Zeta[5])/(3456*ep) + (808441*as^3*CA^2*ep*Pi^2*TA*del[zb]*Zeta[5])/8640 + (39029*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Zeta[5])/5760 - (589*as^2*CA*ep^3*Pi^2*TA*del[zb]*Zeta[5])/15 - (589*as^2*CA*ep^4*Pi^2*TA*del[zb]*Zeta[5])/15 + (31*as*ep^5*Pi^2*TA*del[zb]*Zeta[5])/20 + (31*as*ep^6*Pi^2*TA*del[zb]*Zeta[5])/20 - (71653*as^4*CA^2*nf*Pi^2*TA*del[zb]*Zeta[5])/1280 + (41*as^4*CA*CF*nf*Pi^2*TA*del[zb]*Zeta[5])/64 + (80*as^4*CF^2*nf*Pi^2*TA*del[zb]*Zeta[5])/3 + (43973*as^3*CA*ep^2*nf*Pi^2*TA*del[zb]*Zeta[5])/1728 - (29*as^3*CF*ep^2*nf*Pi^2*TA*del[zb]*Zeta[5])/3 - (991*as^4*C4AA*del[zb]*Log[Q2/mu2]*Zeta[5])/(72*dA) + (as^4*C4AA*del[zb]*Log[Q2/mu2]*Zeta[5])/(8*dA*ep^2) - (107*as^4*C4AA*del[zb]*Log[Q2/mu2]*Zeta[5])/(24*dA*ep) + (40*as^4*C4AF*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/(9*dA) + (5*as^4*C4AF*nf*del[zb]*Log[Q2/mu2]*Zeta[5])/(3*dA*ep) + (25*as^4*C4AA*Pi^2*del[zb]*Log[Q2/mu2]*Zeta[5])/(24*dA) + (36491*as^3*CA^2*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/240 - (3797843*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/51840 - (933539*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/(5760*ep^2) - (8303*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/(2160*ep) + (12121*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/160 - (372*as^2*CA*ep^2*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/5 - (8737*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/720 - (372*as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/5 + (31*as*ep^4*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/5 - (372*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/5 + (31*as*ep^5*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/5 + (31*as*ep^6*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/5 - (466897*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/5184 - (8939*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/288 + (445*as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/3 - (504343*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/(8640*ep) + (461*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/(48*ep) + (20*as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/ep + (6209*as^3*CA*ep*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/240 - 12*as^3*CF*ep*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[5] + (7379*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/90 - 58*as^3*CF*ep^2*nf*TA*del[zb]*Log[Q2/mu2]*Zeta[5] - (12641*as^4*CA*nf^2*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/1080 + (100*as^4*CF*nf^2*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/9 + (381877*as^4*CA^3*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/864 - (808441*as^3*CA^2*ep^2*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/2880 + (1178*as^2*CA*ep^4*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/15 - (31*as*ep^6*Pi^2*TA*del[zb]*Log[Q2/mu2]*Zeta[5])/20 + (107*as^4*C4AA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/(12*dA) - (as^4*C4AA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/(4*dA*ep) - (10*as^4*C4AF*nf*del[zb]*Log[Q2/mu2]^2*Zeta[5])/(3*dA) + (8303*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/1080 + (933539*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/(2880*ep) - (36491*as^3*CA^2*ep*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/160 - (36363*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/320 + (372*as^2*CA*ep^3*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/5 + (372*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/5 - (31*as*ep^5*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/10 - (31*as*ep^6*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/10 + (504343*as^4*CA^2*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/4320 - (461*as^4*CA*CF*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/24 - 40*as^4*CF^2*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5] - (6209*as^3*CA*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5])/160 + 18*as^3*CF*ep^2*nf*TA*del[zb]*Log[Q2/mu2]^2*Zeta[5] + (as^4*C4AA*del[zb]*Log[Q2/mu2]^3*Zeta[5])/(3*dA) - (933539*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]^3*Zeta[5])/2160 + (36491*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]^3*Zeta[5])/160 - (248*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]^3*Zeta[5])/5 + (31*as*ep^6*TA*del[zb]*Log[Q2/mu2]^3*Zeta[5])/30 - (991*as^4*C4AA*PlusD[zb, 0]*Zeta[5])/(36*dA) + (as^4*C4AA*PlusD[zb, 0]*Zeta[5])/(4*dA*ep^2) - (107*as^4*C4AA*PlusD[zb, 0]*Zeta[5])/(12*dA*ep) + (80*as^4*C4AF*nf*PlusD[zb, 0]*Zeta[5])/(9*dA) + (10*as^4*C4AF*nf*PlusD[zb, 0]*Zeta[5])/(3*dA*ep) + (25*as^4*C4AA*Pi^2*PlusD[zb, 0]*Zeta[5])/(12*dA) + (28229*as^3*CA^2*TA*PlusD[zb, 0]*Zeta[5])/120 + (3305243*as^4*CA^3*TA*PlusD[zb, 0]*Zeta[5])/8640 - (15219*as^4*CA^3*TA*PlusD[zb, 0]*Zeta[5])/(64*ep^2) + (28019*as^4*CA^3*TA*PlusD[zb, 0]*Zeta[5])/(360*ep) + (7977*as^3*CA^2*ep*TA*PlusD[zb, 0]*Zeta[5])/80 - 124*as^2*CA*ep^2*TA*PlusD[zb, 0]*Zeta[5] - (47083*as^3*CA^2*ep^2*TA*PlusD[zb, 0]*Zeta[5])/360 - 124*as^2*CA*ep^3*TA*PlusD[zb, 0]*Zeta[5] + (62*as*ep^4*TA*PlusD[zb, 0]*Zeta[5])/5 - 124*as^2*CA*ep^4*TA*PlusD[zb, 0]*Zeta[5] + (62*as*ep^5*TA*PlusD[zb, 0]*Zeta[5])/5 + (62*as*ep^6*TA*PlusD[zb, 0]*Zeta[5])/5 - (495487*as^4*CA^2*nf*TA*PlusD[zb, 0]*Zeta[5])/4320 - (1495*as^4*CA*CF*nf*TA*PlusD[zb, 0]*Zeta[5])/144 + (445*as^4*CF^2*nf*TA*PlusD[zb, 0]*Zeta[5])/6 - (105497*as^4*CA^2*nf*TA*PlusD[zb, 0]*Zeta[5])/(1440*ep) + (47*as^4*CA*CF*nf*TA*PlusD[zb, 0]*Zeta[5])/(8*ep) + (10*as^4*CF^2*nf*TA*PlusD[zb, 0]*Zeta[5])/ep + (3917*as^3*CA*ep*nf*TA*PlusD[zb, 0]*Zeta[5])/120 - 8*as^3*CF*ep*nf*TA*PlusD[zb, 0]*Zeta[5] + (4307*as^3*CA*ep^2*nf*TA*PlusD[zb, 0]*Zeta[5])/45 - (116*as^3*CF*ep^2*nf*TA*PlusD[zb, 0]*Zeta[5])/3 - (617*as^4*CA*nf^2*TA*PlusD[zb, 0]*Zeta[5])/60 + (50*as^4*CF*nf^2*TA*PlusD[zb, 0]*Zeta[5])/9 + (12655*as^4*CA^3*Pi^2*TA*PlusD[zb, 0]*Zeta[5])/18 - (678067*as^3*CA^2*ep^2*Pi^2*TA*PlusD[zb, 0]*Zeta[5])/1440 + (682*as^2*CA*ep^4*Pi^2*TA*PlusD[zb, 0]*Zeta[5])/5 - (31*as*ep^6*Pi^2*TA*PlusD[zb, 0]*Zeta[5])/10 + (107*as^4*C4AA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/(3*dA) - (as^4*C4AA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/(dA*ep) - (40*as^4*C4AF*nf*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/(3*dA) - (28019*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/90 + (15219*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/(16*ep) - (28229*as^3*CA^2*ep*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/40 - (23931*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/80 + 248*as^2*CA*ep^3*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5] + 248*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5] - (62*as*ep^5*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/5 - (62*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/5 + (105497*as^4*CA^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/360 - (47*as^4*CA*CF*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/2 - 40*as^4*CF^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5] - (3917*as^3*CA*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5])/40 + 24*as^3*CF*ep^2*nf*TA*Log[Q2/mu2]*PlusD[zb, 0]*Zeta[5] + (2*as^4*C4AA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/dA - (15219*as^4*CA^3*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/8 + (84687*as^3*CA^2*ep^2*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/80 - 248*as^2*CA*ep^4*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5] + (31*as*ep^6*TA*Log[Q2/mu2]^2*PlusD[zb, 0]*Zeta[5])/5 + (214*as^4*C4AA*PlusD[zb, 1]*Zeta[5])/(3*dA) - (2*as^4*C4AA*PlusD[zb, 1]*Zeta[5])/(dA*ep) - (80*as^4*C4AF*nf*PlusD[zb, 1]*Zeta[5])/(3*dA) - (151573*as^4*CA^3*TA*PlusD[zb, 1]*Zeta[5])/180 + (175561*as^4*CA^3*TA*PlusD[zb, 1]*Zeta[5])/(120*ep) - (23429*as^3*CA^2*ep*TA*PlusD[zb, 1]*Zeta[5])/20 - (3139*as^3*CA^2*ep^2*TA*PlusD[zb, 1]*Zeta[5])/8 + (2232*as^2*CA*ep^3*TA*PlusD[zb, 1]*Zeta[5])/5 + (2232*as^2*CA*ep^4*TA*PlusD[zb, 1]*Zeta[5])/5 - (124*as*ep^5*TA*PlusD[zb, 1]*Zeta[5])/5 - (124*as*ep^6*TA*PlusD[zb, 1]*Zeta[5])/5 + (81979*as^4*CA^2*nf*TA*PlusD[zb, 1]*Zeta[5])/180 - (49*as^4*CA*CF*nf*TA*PlusD[zb, 1]*Zeta[5])/3 - 20*as^4*CF^2*nf*TA*PlusD[zb, 1]*Zeta[5] - (3153*as^3*CA*ep^2*nf*TA*PlusD[zb, 1]*Zeta[5])/20 + 16*as^3*CF*ep^2*nf*TA*PlusD[zb, 1]*Zeta[5] + (8*as^4*C4AA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/dA - (175561*as^4*CA^3*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/30 + (70287*as^3*CA^2*ep^2*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/20 - (4464*as^2*CA*ep^4*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/5 + (124*as*ep^6*TA*Log[Q2/mu2]*PlusD[zb, 1]*Zeta[5])/5 + (8*as^4*C4AA*PlusD[zb, 2]*Zeta[5])/dA - (282791*as^4*CA^3*TA*PlusD[zb, 2]*Zeta[5])/60 + (12279*as^3*CA^2*ep^2*TA*PlusD[zb, 2]*Zeta[5])/4 - (4216*as^2*CA*ep^4*TA*PlusD[zb, 2]*Zeta[5])/5 + (124*as*ep^6*TA*PlusD[zb, 2]*Zeta[5])/5 + (707*as^4*C4AA*del[zb]*Zeta[3]*Zeta[5])/(48*dA) - (99370033*as^4*CA^3*TA*del[zb]*Zeta[3]*Zeta[5])/34560 + (166901*as^3*CA^2*ep^2*TA*del[zb]*Zeta[3]*Zeta[5])/90 - (2604*as^2*CA*ep^4*TA*del[zb]*Zeta[3]*Zeta[5])/5 + (217*as*ep^6*TA*del[zb]*Zeta[3]*Zeta[5])/15 + (1453*as^4*C4AA*del[zb]*Zeta[7])/(32*dA) - (63*as^4*C4AA*del[zb]*Zeta[7])/(8*dA*ep) - (155*as^4*C4AF*nf*del[zb]*Zeta[7])/(8*dA) - (63594631*as^4*CA^3*TA*del[zb]*Zeta[7])/193536 + (119066687*as^4*CA^3*TA*del[zb]*Zeta[7])/(129024*ep) - (755051*as^3*CA^2*ep*TA*del[zb]*Zeta[7])/1008 - (13475*as^3*CA^2*ep^2*TA*del[zb]*Zeta[7])/288 + (2286*as^2*CA*ep^3*TA*del[zb]*Zeta[7])/7 + (2286*as^2*CA*ep^4*TA*del[zb]*Zeta[7])/7 - (127*as*ep^5*TA*del[zb]*Zeta[7])/7 - (127*as*ep^6*TA*del[zb]*Zeta[7])/7 + (46814449*as^4*CA^2*nf*TA*del[zb]*Zeta[7])/193536 + (14899*as^4*CA*CF*nf*TA*del[zb]*Zeta[7])/192 - (2207*as^4*CF^2*nf*TA*del[zb]*Zeta[7])/24 - (96703*as^3*CA*ep^2*nf*TA*del[zb]*Zeta[7])/1008 - (127*as^3*CF*ep^2*nf*TA*del[zb]*Zeta[7])/4 + (63*as^4*C4AA*del[zb]*Log[Q2/mu2]*Zeta[7])/(2*dA) - (119066687*as^4*CA^3*TA*del[zb]*Log[Q2/mu2]*Zeta[7])/32256 + (755051*as^3*CA^2*ep^2*TA*del[zb]*Log[Q2/mu2]*Zeta[7])/336 - (4572*as^2*CA*ep^4*TA*del[zb]*Log[Q2/mu2]*Zeta[7])/7 + (127*as*ep^6*TA*del[zb]*Log[Q2/mu2]*Zeta[7])/7 + (63*as^4*C4AA*PlusD[zb, 0]*Zeta[7])/dA - (35653997*as^4*CA^3*TA*PlusD[zb, 0]*Zeta[7])/5376 + (720617*as^3*CA^2*ep^2*TA*PlusD[zb, 0]*Zeta[7])/168 - (8636*as^2*CA*ep^4*TA*PlusD[zb, 0]*Zeta[7])/7 + (254*as*ep^6*TA*PlusD[zb, 0]*Zeta[7])/7

==> anc/SoftMaster_Canonical_Results.txt <==
{((-617*I)/3456)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((5*I)/4)*ep^2)/Pi^4 - (((137*I)/160)*ep^4)/Pi^2 + ((6460193*I)/9676800)*ep^8*Pi^2 + ((23*I)*ep^3*Zeta[3])/Pi^6 + (((115*I)/4)*ep^5*Zeta[3])/Pi^4 + (((3151*I)/160)*ep^7*Zeta[3])/Pi^2 - (((529*I)/2)*ep^6*Zeta[3]^2)/Pi^6 - (((2645*I)/8)*ep^8*Zeta[3]^2)/Pi^4 + (((1053*I)/5)*ep^5*Zeta[5])/Pi^6 + (((1053*I)/4)*ep^7*Zeta[5])/Pi^4 - (((24219*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((16509*I)/7)*ep^7*Zeta[7])/Pi^6, ((-193177*I)/17280)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((9*I)/4)*ep^2)/Pi^4 - (((2099*I)/480)*ep^4)/Pi^2 - ((22854977*I)/645120)*ep^8*Pi^2 - (I*ep^3*Zeta[3])/Pi^6 - (((9*I)/4)*ep^5*Zeta[3])/Pi^4 - (((2099*I)/480)*ep^7*Zeta[3])/Pi^2 - ((I/2)*ep^6*Zeta[3]^2)/Pi^6 - (((9*I)/8)*ep^8*Zeta[3]^2)/Pi^4 - (((3387*I)/5)*ep^5*Zeta[5])/Pi^6 - (((30483*I)/20)*ep^7*Zeta[5])/Pi^4 - (((3387*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((183243*I)/7)*ep^7*Zeta[7])/Pi^6, ((-312689*I)/120960)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((7*I)/4)*ep^2)/Pi^4 - (((337*I)/160)*ep^4)/Pi^2 - ((35609647*I)/9676800)*ep^8*Pi^2 - ((420*I)*ep^8*MZV[{5, 3}])/Pi^6 + ((17*I)*ep^3*Zeta[3])/Pi^6 + (((159*I)/4)*ep^5*Zeta[3])/Pi^4 + (((30787*I)/480)*ep^7*Zeta[3])/Pi^2 + (((11*I)/2)*ep^6*Zeta[3]^2)/Pi^6 - (((2883*I)/8)*ep^8*Zeta[3]^2)/Pi^4 - (((342*I)/5)*ep^5*Zeta[5])/Pi^6 + (((1953*I)/10)*ep^7*Zeta[5])/Pi^4 + (((42564*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((250107*I)/56)*ep^7*Zeta[7])/Pi^6, ((159211*I)/17280)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((7*I)/12)*ep^2)/Pi^4 + (((1189*I)/480)*ep^4)/Pi^2 + ((32211799*I)/1382400)*ep^8*Pi^2 + ((69*I)*ep^3*Zeta[3])/Pi^6 + (((161*I)/4)*ep^5*Zeta[3])/Pi^4 - (((27347*I)/160)*ep^7*Zeta[3])/Pi^2 - (((4761*I)/2)*ep^6*Zeta[3]^2)/Pi^6 - (((11109*I)/8)*ep^8*Zeta[3]^2)/Pi^4 + (((7743*I)/5)*ep^5*Zeta[5])/Pi^6 + (((18067*I)/20)*ep^7*Zeta[5])/Pi^4 - (((534267*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((279807*I)/7)*ep^7*Zeta[7])/Pi^6, ((-7787*I)/12096)*ep^6 + ALARM*ep^9 - (((73*I)/720)*ep^4)/Pi^2 - ((20843381*I)/7257600)*ep^8*Pi^2 + ((264*I)*ep^8*MZV[{5, 3}])/Pi^6 - (I*ep^3*Zeta[3])/Pi^6 - (((35*I)/12)*ep^5*Zeta[3])/Pi^4 - (((1219*I)/288)*ep^7*Zeta[3])/Pi^2 - ((6*I)*ep^6*Zeta[3]^2)/Pi^6 + (((205*I)/6)*ep^8*Zeta[3]^2)/Pi^4 - ((55*I)*ep^5*Zeta[5])/Pi^6 - (((315*I)/2)*ep^7*Zeta[5])/Pi^4 - (((1262*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((35241*I)/16)*ep^7*Zeta[7])/Pi^6, ((-175699*I)/10080)*ep^6 + ALARM*ep^9 - (I*ep^2)/Pi^4 - (((53*I)/12)*ep^4)/Pi^2 - ((209047309*I)/3024000)*ep^8*Pi^2 + (((8568*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 - ((42*I)*ep^3*Zeta[3])/Pi^6 - (((91*I)/2)*ep^5*Zeta[3])/Pi^4 + (((5077*I)/240)*ep^7*Zeta[3])/Pi^2 + ((756*I)*ep^6*Zeta[3]^2)/Pi^6 + (((3249*I)/2)*ep^8*Zeta[3]^2)/Pi^4 - ((1674*I)*ep^5*Zeta[5])/Pi^6 - (((27259*I)/10)*ep^7*Zeta[5])/Pi^4 + (((152556*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - ((66675*I)*ep^7*Zeta[7])/Pi^6, ((32401543*I)/362880)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((37*I)/36)*ep^2)/Pi^4 + (((19039*I)/1440)*ep^4)/Pi^2 + ((61616740559*I)/145152000)*ep^8*Pi^2 - (((460816*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 + (((433*I)/3)*ep^3*Zeta[3])/Pi^6 + (((3277*I)/12)*ep^5*Zeta[3])/Pi^4 - (((188065*I)/288)*ep^7*Zeta[3])/Pi^2 - (((28955*I)/6)*ep^6*Zeta[3]^2)/Pi^6 - (((287471*I)/24)*ep^8*Zeta[3]^2)/Pi^4 + (((44233*I)/5)*ep^5*Zeta[5])/Pi^6 + (((345989*I)/20)*ep^7*Zeta[5])/Pi^4 - (((3094003*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((2922755*I)/7)*ep^7*Zeta[7])/Pi^6, ((403373*I)/56448)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((265*I)/84)*ep^2)/Pi^4 - (((3327*I)/1120)*ep^4)/Pi^2 + ((1320865997*I)/22579200)*ep^8*Pi^2 - (((36600*I)/7)*ep^8*MZV[{5, 3}])/Pi^6 - (((27*I)/7)*ep^3*Zeta[3])/Pi^6 + (((3145*I)/28)*ep^5*Zeta[3])/Pi^4 + (((342253*I)/1120)*ep^7*Zeta[3])/Pi^2 + (((25953*I)/14)*ep^6*Zeta[3]^2)/Pi^6 + (((2245*I)/56)*ep^8*Zeta[3]^2)/Pi^4 + (((2613*I)/5)*ep^5*Zeta[5])/Pi^6 + (((101763*I)/28)*ep^7*Zeta[5])/Pi^4 + (((2587551*I)/35)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + ((34566*I)*ep^7*Zeta[7])/Pi^6, ((-2993*I)/12960)*ep^6 + ALARM*ep^9 - (((23*I)/360)*ep^4)/Pi^2 - ((32977961*I)/54432000)*ep^8*Pi^2 - (((51*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 - (I*ep^3*Zeta[3])/Pi^6 - (((3*I)/4)*ep^5*Zeta[3])/Pi^4 + (((6859*I)/1440)*ep^7*Zeta[3])/Pi^2 + ((54*I)*ep^6*Zeta[3]^2)/Pi^6 + (((233*I)/6)*ep^8*Zeta[3]^2)/Pi^4 - (((63*I)/2)*ep^5*Zeta[5])/Pi^6 - (((189*I)/8)*ep^7*Zeta[5])/Pi^4 + (((27221*I)/10)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((15187*I)/16)*ep^7*Zeta[7])/Pi^6, ((-29213*I)/3360)*ep^6 + ALARM*ep^9 - (I*ep^2)/Pi^4 - (((211*I)/60)*ep^4)/Pi^2 - ((1738649*I)/86400)*ep^8*Pi^2 - ((54*I)*ep^3*Zeta[3])/Pi^6 - (((5*I)/2)*ep^5*Zeta[3])/Pi^4 + (((43331*I)/240)*ep^7*Zeta[3])/Pi^2 + ((2214*I)*ep^6*Zeta[3]^2)/Pi^6 + ((655*I)*ep^8*Zeta[3]^2)/Pi^4 - ((1386*I)*ep^5*Zeta[5])/Pi^6 - (((2199*I)/10)*ep^7*Zeta[5])/Pi^4 + (((495972*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - ((37962*I)*ep^7*Zeta[7])/Pi^6, ((-242603*I)/34944)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((595*I)/156)*ep^2)/Pi^4 - (((15893*I)/2080)*ep^4)/Pi^2 + ((111762991*I)/3594240)*ep^8*Pi^2 + (((15888*I)/13)*ep^8*MZV[{5, 3}])/Pi^6 - (((333*I)/13)*ep^3*Zeta[3])/Pi^6 - (((1265*I)/52)*ep^5*Zeta[3])/Pi^4 + (((483147*I)/2080)*ep^7*Zeta[3])/Pi^2 + (((21147*I)/26)*ep^6*Zeta[3]^2)/Pi^6 + (((552855*I)/104)*ep^8*Zeta[3]^2)/Pi^4 - (((14631*I)/65)*ep^5*Zeta[5])/Pi^6 + (((59569*I)/52)*ep^7*Zeta[5])/Pi^4 + (((5578929*I)/65)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((2677347*I)/182)*ep^7*Zeta[7])/Pi^6, ((8899*I)/362880)*ep^6 + ALARM*ep^9 + (((19*I)/1440)*ep^4)/Pi^2 + ((118753*I)/10368000)*ep^8*Pi^2 + (((493*I)/20)*ep^8*MZV[{5, 3}])/Pi^6 - (I*ep^3*Zeta[3])/Pi^6 - (((37*I)/24)*ep^5*Zeta[3])/Pi^4 - (((487*I)/240)*ep^7*Zeta[3])/Pi^2 + (((35*I)/4)*ep^6*Zeta[3]^2)/Pi^6 + (((455*I)/16)*ep^8*Zeta[3]^2)/Pi^4 - (((33*I)/8)*ep^5*Zeta[5])/Pi^6 + (((35*I)/96)*ep^7*Zeta[5])/Pi^4 + (((4329*I)/40)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((5419*I)/64)*ep^7*Zeta[7])/Pi^6, ((-13475611*I)/120960)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((79*I)/12)*ep^2)/Pi^4 - (((13339*I)/480)*ep^4)/Pi^2 - ((20377499227*I)/48384000)*ep^8*Pi^2 - (((234456*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 + ((75*I)*ep^3*Zeta[3])/Pi^6 - (((2265*I)/4)*ep^5*Zeta[3])/Pi^4 - (((307837*I)/160)*ep^7*Zeta[3])/Pi^2 - (((28617*I)/2)*ep^6*Zeta[3]^2)/Pi^6 - (((36717*I)/8)*ep^8*Zeta[3]^2)/Pi^4 - (((20427*I)/5)*ep^5*Zeta[5])/Pi^6 - (((412311*I)/20)*ep^7*Zeta[5])/Pi^4 - ((687843*I)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((1735521*I)/7)*ep^7*Zeta[7])/Pi^6, ((1014137*I)/120960)*ep^6 + ALARM*ep^9 - I/Pi^6 - ((I/4)*ep^2)/Pi^4 + (((1277*I)/480)*ep^4)/Pi^2 + ((196050193*I)/9676800)*ep^8*Pi^2 + ((71*I)*ep^3*Zeta[3])/Pi^6 + (((71*I)/4)*ep^5*Zeta[3])/Pi^4 - (((90667*I)/480)*ep^7*Zeta[3])/Pi^2 - (((5041*I)/2)*ep^6*Zeta[3]^2)/Pi^6 - (((5041*I)/8)*ep^8*Zeta[3]^2)/Pi^4 + (((7773*I)/5)*ep^5*Zeta[5])/Pi^6 + (((7773*I)/20)*ep^7*Zeta[5])/Pi^4 - (((551883*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((279933*I)/7)*ep^7*Zeta[7])/Pi^6, ((368219*I)/120960)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((3*I)/4)*ep^2)/Pi^4 + (((349*I)/480)*ep^4)/Pi^2 + ((6917737*I)/1075200)*ep^8*Pi^2 + ((47*I)*ep^3*Zeta[3])/Pi^6 + (((141*I)/4)*ep^5*Zeta[3])/Pi^4 - (((16403*I)/480)*ep^7*Zeta[3])/Pi^2 - (((2209*I)/2)*ep^6*Zeta[3]^2)/Pi^6 - (((6627*I)/8)*ep^8*Zeta[3]^2)/Pi^4 + (((3333*I)/5)*ep^5*Zeta[5])/Pi^6 + (((9999*I)/20)*ep^7*Zeta[5])/Pi^4 - (((156651*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((80181*I)/7)*ep^7*Zeta[7])/Pi^6, ((3642167*I)/362880)*ep^6 + ALARM*ep^9 - I/Pi^6 + ((I/12)*ep^2)/Pi^4 + (((4807*I)/1440)*ep^4)/Pi^2 + ((2241284153*I)/87091200)*ep^8*Pi^2 + ((702*I)*ep^8*MZV[{5, 3}])/Pi^6 + ((77*I)*ep^3*Zeta[3])/Pi^6 + (((103*I)/12)*ep^5*Zeta[3])/Pi^4 - (((304219*I)/1440)*ep^7*Zeta[3])/Pi^2 - (((5409*I)/2)*ep^6*Zeta[3]^2)/Pi^6 - (((13631*I)/24)*ep^8*Zeta[3]^2)/Pi^4 + (((8908*I)/5)*ep^5*Zeta[5])/Pi^6 + (((9221*I)/30)*ep^7*Zeta[5])/Pi^4 - (((589216*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((2743793*I)/56)*ep^7*Zeta[7])/Pi^6, ((-3133*I)/68040)*ep^6 + ALARM*ep^9 - ((I/54)*ep^4)/Pi^2 - ((42157*I)/648000)*ep^8*Pi^2 + (((716*I)/15)*ep^8*MZV[{5, 3}])/Pi^6 - (I*ep^3*Zeta[3])/Pi^6 - (((35*I)/36)*ep^5*Zeta[3])/Pi^4 + (((2549*I)/4320)*ep^7*Zeta[3])/Pi^2 + (((113*I)/3)*ep^6*Zeta[3]^2)/Pi^6 + (((1457*I)/36)*ep^8*Zeta[3]^2)/Pi^4 - (((59*I)/6)*ep^5*Zeta[5])/Pi^6 - (((401*I)/24)*ep^7*Zeta[5])/Pi^4 + (((19663*I)/30)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((635*I)/16)*ep^7*Zeta[7])/Pi^6, ((375037*I)/120960)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((7*I)/12)*ep^2)/Pi^4 + (((469*I)/480)*ep^4)/Pi^2 + ((8229559*I)/1382400)*ep^8*Pi^2 + ((51*I)*ep^3*Zeta[3])/Pi^6 + (((119*I)/4)*ep^5*Zeta[3])/Pi^4 - (((7973*I)/160)*ep^7*Zeta[3])/Pi^2 - (((2601*I)/2)*ep^6*Zeta[3]^2)/Pi^6 - (((6069*I)/8)*ep^8*Zeta[3]^2)/Pi^4 + (((3513*I)/5)*ep^5*Zeta[5])/Pi^6 + (((8197*I)/20)*ep^7*Zeta[5])/Pi^4 - (((179163*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((82113*I)/7)*ep^7*Zeta[7])/Pi^6, ((1009*I)/24192)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((5*I)/4)*ep^2)/Pi^4 - (((121*I)/160)*ep^4)/Pi^2 + ((9134273*I)/9676800)*ep^8*Pi^2 + ((29*I)*ep^3*Zeta[3])/Pi^6 + (((145*I)/4)*ep^5*Zeta[3])/Pi^4 + (((3509*I)/160)*ep^7*Zeta[3])/Pi^2 - (((841*I)/2)*ep^6*Zeta[3]^2)/Pi^6 - (((4205*I)/8)*ep^8*Zeta[3]^2)/Pi^4 + (((1263*I)/5)*ep^5*Zeta[5])/Pi^6 + (((1263*I)/4)*ep^7*Zeta[5])/Pi^4 - (((36627*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((18567*I)/7)*ep^7*Zeta[7])/Pi^6, ((-39517*I)/1440)*ep^6 + ALARM*ep^9 - (I*ep^2)/Pi^4 - (((127*I)/20)*ep^4)/Pi^2 - ((4313387*I)/40320)*ep^8*Pi^2 + ((7020*I)*ep^8*MZV[{5, 3}])/Pi^6 - ((60*I)*ep^3*Zeta[3])/Pi^6 - ((114*I)*ep^5*Zeta[3])/Pi^4 - (((4521*I)/40)*ep^7*Zeta[3])/Pi^2 + ((348*I)*ep^6*Zeta[3]^2)/Pi^6 + (((3669*I)/2)*ep^8*Zeta[3]^2)/Pi^4 - ((2430*I)*ep^5*Zeta[5])/Pi^6 - (((56649*I)/10)*ep^7*Zeta[5])/Pi^4 + ((4626*I)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((172143*I)/2)*ep^7*Zeta[7])/Pi^6, ((142799*I)/17280)*ep^6 + ALARM*ep^9 - I/Pi^6 - ((I/4)*ep^2)/Pi^4 + (((1229*I)/480)*ep^4)/Pi^2 + ((197603953*I)/9676800)*ep^8*Pi^2 + ((65*I)*ep^3*Zeta[3])/Pi^6 + (((65*I)/4)*ep^5*Zeta[3])/Pi^4 - (((15977*I)/96)*ep^7*Zeta[3])/Pi^2 - (((4225*I)/2)*ep^6*Zeta[3]^2)/Pi^6 - (((4225*I)/8)*ep^8*Zeta[3]^2)/Pi^4 + (((7563*I)/5)*ep^5*Zeta[5])/Pi^6 + (((7563*I)/20)*ep^7*Zeta[5])/Pi^4 - ((98319*I)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((277875*I)/7)*ep^7*Zeta[7])/Pi^6, ((-398213*I)/30240)*ep^6 + ALARM*ep^9 - (I*ep^2)/Pi^4 - (((227*I)/60)*ep^4)/Pi^2 - ((48024881*I)/1008000)*ep^8*Pi^2 - (((6504*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 - ((42*I)*ep^3*Zeta[3])/Pi^6 + (((15*I)/2)*ep^5*Zeta[3])/Pi^4 + (((40469*I)/240)*ep^7*Zeta[3])/Pi^2 + ((1758*I)*ep^6*Zeta[3]^2)/Pi^6 + ((598*I)*ep^8*Zeta[3]^2)/Pi^4 - ((1677*I)*ep^5*Zeta[5])/Pi^6 - (((15463*I)/20)*ep^7*Zeta[5])/Pi^4 + (((435801*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((522003*I)/8)*ep^7*Zeta[7])/Pi^6, ((5125*I)/2688)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((11*I)/12)*ep^2)/Pi^4 + (((103*I)/1440)*ep^4)/Pi^2 + ((763137631*I)/145152000)*ep^8*Pi^2 + (((2856*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 + ((31*I)*ep^3*Zeta[3])/Pi^6 + (((87*I)/4)*ep^5*Zeta[3])/Pi^4 - (((36889*I)/1440)*ep^7*Zeta[3])/Pi^2 - (((1265*I)/2)*ep^6*Zeta[3]^2)/Pi^6 - (((6811*I)/24)*ep^8*Zeta[3]^2)/Pi^4 + (((2473*I)/5)*ep^5*Zeta[5])/Pi^6 + (((14323*I)/60)*ep^7*Zeta[5])/Pi^4 - (((121983*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((77024*I)/7)*ep^7*Zeta[7])/Pi^6, ((-8569*I)/13440)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((3*I)/4)*ep^2)/Pi^4 - (((287*I)/480)*ep^4)/Pi^2 - ((55015253*I)/29030400)*ep^8*Pi^2 + ((2688*I)*ep^8*MZV[{5, 3}])/Pi^6 - (I*ep^3*Zeta[3])/Pi^6 - (((31*I)/4)*ep^5*Zeta[3])/Pi^4 + (((953*I)/480)*ep^7*Zeta[3])/Pi^2 + (((515*I)/2)*ep^6*Zeta[3]^2)/Pi^6 + (((609*I)/8)*ep^8*Zeta[3]^2)/Pi^4 + (((63*I)/5)*ep^5*Zeta[5])/Pi^6 - (((3331*I)/20)*ep^7*Zeta[5])/Pi^4 + (((53343*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((507*I)/7)*ep^7*Zeta[7])/Pi^6, ((-17024653*I)/846720)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((5*I)/4)*ep^2)/Pi^4 - (((5807*I)/1120)*ep^4)/Pi^2 - ((637278641*I)/7526400)*ep^8*Pi^2 + ((28944*I)*ep^8*MZV[{5, 3}])/Pi^6 + (((101*I)/7)*ep^3*Zeta[3])/Pi^6 - (((8615*I)/28)*ep^5*Zeta[3])/Pi^4 - (((797347*I)/1120)*ep^7*Zeta[3])/Pi^2 - (((68479*I)/14)*ep^6*Zeta[3]^2)/Pi^6 + (((277509*I)/56)*ep^8*Zeta[3]^2)/Pi^4 + (((29391*I)/35)*ep^5*Zeta[5])/Pi^6 - (((297905*I)/28)*ep^7*Zeta[5])/Pi^4 - (((7867053*I)/35)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((283905*I)/7)*ep^7*Zeta[7])/Pi^6, ((16217647*I)/266112)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((265*I)/132)*ep^2)/Pi^4 + (((12469*I)/1760)*ep^4)/Pi^2 + ((32499385147*I)/106444800)*ep^8*Pi^2 - (((457728*I)/11)*ep^8*MZV[{5, 3}])/Pi^6 + (((779*I)/11)*ep^3*Zeta[3])/Pi^6 + (((7555*I)/44)*ep^5*Zeta[3])/Pi^4 - (((537301*I)/1760)*ep^7*Zeta[3])/Pi^2 - (((43891*I)/22)*ep^6*Zeta[3]^2)/Pi^6 - (((54865*I)/8)*ep^8*Zeta[3]^2)/Pi^4 + (((337443*I)/55)*ep^5*Zeta[5])/Pi^6 + (((523263*I)/44)*ep^7*Zeta[5])/Pi^4 - (((17115327*I)/55)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((4219389*I)/14)*ep^7*Zeta[7])/Pi^6, ((7*I)/108)*ep^6 + ALARM*ep^9 - ((I/45)*ep^4)/Pi^2 + ((1969643*I)/2268000)*ep^8*Pi^2 - (((5073*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 - (I*ep^3*Zeta[3])/Pi^6 - ((I/12)*ep^5*Zeta[3])/Pi^4 + (((8407*I)/1440)*ep^7*Zeta[3])/Pi^2 + ((106*I)*ep^6*Zeta[3]^2)/Pi^6 + (((137*I)/6)*ep^8*Zeta[3]^2)/Pi^4 + (((9*I)/2)*ep^5*Zeta[5])/Pi^6 - (((69*I)/8)*ep^7*Zeta[5])/Pi^4 + (((5841*I)/10)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((14253*I)/16)*ep^7*Zeta[7])/Pi^6, ((-29377*I)/10080)*ep^6 + ALARM*ep^9 - (I*ep^2)/Pi^4 - (((53*I)/30)*ep^4)/Pi^2 - ((1629739*I)/302400)*ep^8*Pi^2 - ((972*I)*ep^8*MZV[{5, 3}])/Pi^6 + ((29*I)*ep^5*Zeta[3])/Pi^4 + (((1537*I)/30)*ep^7*Zeta[3])/Pi^2 - (((841*I)/2)*ep^8*Zeta[3]^2)/Pi^4 - ((270*I)*ep^5*Zeta[5])/Pi^6 + (((501*I)/10)*ep^7*Zeta[5])/Pi^4 + ((7830*I)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((32265*I)/4)*ep^7*Zeta[7])/Pi^6, ((-3143863*I)/137760)*ep^6 + ALARM*ep^9 - (I*ep^2)/Pi^4 - (((1093*I)/205)*ep^4)/Pi^2 - ((20885699*I)/215250)*ep^8*Pi^2 + (((3841848*I)/205)*ep^8*MZV[{5, 3}])/Pi^6 - (((2316*I)/41)*ep^3*Zeta[3])/Pi^6 - (((2508*I)/41)*ep^5*Zeta[3])/Pi^4 + (((304629*I)/1640)*ep^7*Zeta[3])/Pi^2 + (((68736*I)/41)*ep^6*Zeta[3]^2)/Pi^6 + (((236343*I)/82)*ep^8*Zeta[3]^2)/Pi^4 - (((96120*I)/41)*ep^5*Zeta[5])/Pi^6 - (((821997*I)/205)*ep^7*Zeta[5])/Pi^4 + (((30020148*I)/205)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((3963717*I)/41)*ep^7*Zeta[7])/Pi^6, ((-8665543*I)/1572480)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((9*I)/52)*ep^2)/Pi^4 - (((2543*I)/6240)*ep^4)/Pi^2 - ((1411308049*I)/41932800)*ep^8*Pi^2 + (((30492*I)/13)*ep^8*MZV[{5, 3}])/Pi^6 + ((17*I)*ep^3*Zeta[3])/Pi^6 - (((2247*I)/52)*ep^5*Zeta[3])/Pi^4 - (((71813*I)/480)*ep^7*Zeta[3])/Pi^2 - (((11677*I)/26)*ep^6*Zeta[3]^2)/Pi^6 - (((76521*I)/104)*ep^8*Zeta[3]^2)/Pi^4 + (((5379*I)/65)*ep^5*Zeta[5])/Pi^6 - (((485553*I)/260)*ep^7*Zeta[5])/Pi^4 - (((2682543*I)/65)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((1080327*I)/91)*ep^7*Zeta[7])/Pi^6, ((-16169*I)/48384)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((7*I)/8)*ep^2)/Pi^4 - (((317*I)/480)*ep^4)/Pi^2 + ((24305369*I)/48384000)*ep^8*Pi^2 - (((3603*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 + (((19*I)/2)*ep^3*Zeta[3])/Pi^6 + (((29*I)/4)*ep^5*Zeta[3])/Pi^4 + (((8221*I)/960)*ep^7*Zeta[3])/Pi^2 + (((23*I)/2)*ep^6*Zeta[3]^2)/Pi^6 + (((817*I)/16)*ep^8*Zeta[3]^2)/Pi^4 + (((771*I)/10)*ep^5*Zeta[5])/Pi^6 + (((819*I)/10)*ep^7*Zeta[5])/Pi^4 - (((2541*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((8823*I)/7)*ep^7*Zeta[7])/Pi^6, ((-63577*I)/10080)*ep^6 + ALARM*ep^9 - (I*ep^2)/Pi^4 - (((29*I)/10)*ep^4)/Pi^2 - ((1889719*I)/216000)*ep^8*Pi^2 - (((28728*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 + ((12*I)*ep^3*Zeta[3])/Pi^6 + ((66*I)*ep^5*Zeta[3])/Pi^4 + (((6679*I)/40)*ep^7*Zeta[3])/Pi^2 + ((240*I)*ep^6*Zeta[3]^2)/Pi^6 - (((2361*I)/2)*ep^8*Zeta[3]^2)/Pi^4 - ((936*I)*ep^5*Zeta[5])/Pi^6 - (((1827*I)/5)*ep^7*Zeta[5])/Pi^4 + (((203004*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((35937*I)/2)*ep^7*Zeta[7])/Pi^6, ((-277703*I)/40320)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((41*I)/12)*ep^2)/Pi^4 - (((2419*I)/480)*ep^4)/Pi^2 - ((1726852993*I)/145152000)*ep^8*Pi^2 + (((3492*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 - ((17*I)*ep^3*Zeta[3])/Pi^6 + (((165*I)/4)*ep^5*Zeta[3])/Pi^4 + (((40637*I)/480)*ep^7*Zeta[3])/Pi^2 - (((17*I)/2)*ep^6*Zeta[3]^2)/Pi^6 + (((3629*I)/8)*ep^8*Zeta[3]^2)/Pi^4 - (((3657*I)/5)*ep^5*Zeta[5])/Pi^6 + (((23661*I)/20)*ep^7*Zeta[5])/Pi^4 + (((58011*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((818379*I)/28)*ep^7*Zeta[7])/Pi^6, ((534179*I)/120960)*ep^6 + ALARM*ep^9 - I/Pi^6 - ((I/12)*ep^2)/Pi^4 + (((1021*I)/480)*ep^4)/Pi^2 + ((132992851*I)/29030400)*ep^8*Pi^2 + ((5808*I)*ep^8*MZV[{5, 3}])/Pi^6 + ((51*I)*ep^3*Zeta[3])/Pi^6 + (((225*I)/4)*ep^5*Zeta[3])/Pi^4 + (((13913*I)/480)*ep^7*Zeta[3])/Pi^2 - (((1401*I)/2)*ep^6*Zeta[3]^2)/Pi^6 - (((11443*I)/8)*ep^8*Zeta[3]^2)/Pi^4 + (((2523*I)/5)*ep^5*Zeta[5])/Pi^6 + (((5481*I)/20)*ep^7*Zeta[5])/Pi^4 - (((4953*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((166815*I)/28)*ep^7*Zeta[7])/Pi^6, ((3492439*I)/2943360)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((607*I)/876)*ep^2)/Pi^4 + (((5759*I)/11680)*ep^4)/Pi^2 - ((3546992951*I)/706406400)*ep^8*Pi^2 + (((526080*I)/73)*ep^8*MZV[{5, 3}])/Pi^6 + (((1851*I)/73)*ep^3*Zeta[3])/Pi^6 + (((10623*I)/292)*ep^5*Zeta[3])/Pi^4 + (((32867*I)/11680)*ep^7*Zeta[3])/Pi^2 + (((303*I)/146)*ep^6*Zeta[3]^2)/Pi^6 - (((1187421*I)/584)*ep^8*Zeta[3]^2)/Pi^4 + (((90609*I)/365)*ep^5*Zeta[5])/Pi^6 - (((429123*I)/1460)*ep^7*Zeta[5])/Pi^4 + (((5722317*I)/365)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((2342013*I)/511)*ep^7*Zeta[7])/Pi^6, ((42643513*I)/604800)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((263*I)/300)*ep^2)/Pi^4 + (((42063*I)/4000)*ep^4)/Pi^2 + ((242394629003*I)/725760000)*ep^8*Pi^2 - (((1771728*I)/25)*ep^8*MZV[{5, 3}])/Pi^6 + (((551*I)/5)*ep^3*Zeta[3])/Pi^6 + (((26719*I)/100)*ep^5*Zeta[3])/Pi^4 - (((1248309*I)/4000)*ep^7*Zeta[3])/Pi^2 - (((112961*I)/50)*ep^6*Zeta[3]^2)/Pi^6 - (((2111029*I)/200)*ep^8*Zeta[3]^2)/Pi^4 + (((162957*I)/25)*ep^5*Zeta[5])/Pi^6 + (((7434693*I)/500)*ep^7*Zeta[5])/Pi^4 - (((9605151*I)/25)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((53954556*I)/175)*ep^7*Zeta[7])/Pi^6, ((1824407*I)/51840)*ep^6 + ALARM*ep^9 - I/Pi^6 + (((65*I)/36)*ep^2)/Pi^4 + (((4249*I)/480)*ep^4)/Pi^2 + ((58925061973*I)/435456000)*ep^8*Pi^2 + (((15696*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 + (((277*I)/3)*ep^3*Zeta[3])/Pi^6 + (((307*I)/12)*ep^5*Zeta[3])/Pi^4 - (((87271*I)/480)*ep^7*Zeta[3])/Pi^2 - (((9203*I)/6)*ep^6*Zeta[3]^2)/Pi^6 - (((24709*I)/24)*ep^8*Zeta[3]^2)/Pi^4 + (((21303*I)/5)*ep^5*Zeta[5])/Pi^6 + (((10107*I)/4)*ep^7*Zeta[5])/Pi^4 - (((602757*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((9806373*I)/56)*ep^7*Zeta[7])/Pi^6, ((4162777*I)/120960)*ep^6 + ALARM*ep^9 - I/Pi^6 + (((37*I)/12)*ep^2)/Pi^4 + (((6293*I)/480)*ep^4)/Pi^2 + ((3495539141*I)/48384000)*ep^8*Pi^2 + (((68448*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 + ((199*I)*ep^3*Zeta[3])/Pi^6 - (((1217*I)/4)*ep^5*Zeta[3])/Pi^4 - (((829363*I)/480)*ep^7*Zeta[3])/Pi^2 - (((25961*I)/2)*ep^6*Zeta[3]^2)/Pi^6 + (((4911*I)/8)*ep^8*Zeta[3]^2)/Pi^4 + (((40533*I)/5)*ep^5*Zeta[5])/Pi^6 - (((190747*I)/20)*ep^7*Zeta[5])/Pi^4 - (((4195947*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((4197675*I)/14)*ep^7*Zeta[7])/Pi^6, ((21730403*I)/604800)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((39*I)/20)*ep^2)/Pi^4 + (((2583*I)/800)*ep^4)/Pi^2 + ((136558852819*I)/725760000)*ep^8*Pi^2 - (((663576*I)/25)*ep^8*MZV[{5, 3}])/Pi^6 + (((157*I)/5)*ep^3*Zeta[3])/Pi^6 + (((871*I)/4)*ep^5*Zeta[3])/Pi^4 + (((221777*I)/800)*ep^7*Zeta[3])/Pi^2 + (((15091*I)/10)*ep^6*Zeta[3]^2)/Pi^6 - (((138351*I)/40)*ep^8*Zeta[3]^2)/Pi^4 + (((12969*I)/5)*ep^5*Zeta[5])/Pi^6 + (((1013397*I)/100)*ep^7*Zeta[5])/Pi^4 - (((303141*I)/25)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((7452903*I)/56)*ep^7*Zeta[7])/Pi^6, ((32060231*I)/224640)*ep^6 + ALARM*ep^9 - I/Pi^6 + (((191*I)/52)*ep^2)/Pi^4 + (((188017*I)/6240)*ep^4)/Pi^2 + ((75357750989*I)/125798400)*ep^8*Pi^2 + (((21600*I)/13)*ep^8*MZV[{5, 3}])/Pi^6 + (((4871*I)/13)*ep^3*Zeta[3])/Pi^6 + (((6083*I)/52)*ep^5*Zeta[3])/Pi^4 - (((427583*I)/480)*ep^7*Zeta[3])/Pi^2 - (((258517*I)/26)*ep^6*Zeta[3]^2)/Pi^6 - (((379241*I)/104)*ep^8*Zeta[3]^2)/Pi^4 + (((1179429*I)/65)*ep^5*Zeta[5])/Pi^6 + (((231869*I)/20)*ep^7*Zeta[5])/Pi^4 - (((39635343*I)/65)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((69926133*I)/91)*ep^7*Zeta[7])/Pi^6, ((-17789*I)/3360)*ep^6 + ALARM*ep^9 - (I*ep^2)/Pi^4 - (((13*I)/4)*ep^4)/Pi^2 - ((5711017*I)/1008000)*ep^8*Pi^2 - (((2448*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 - ((42*I)*ep^3*Zeta[3])/Pi^6 - (((63*I)/2)*ep^5*Zeta[3])/Pi^4 + (((2919*I)/80)*ep^7*Zeta[3])/Pi^2 + ((1050*I)*ep^6*Zeta[3]^2)/Pi^6 + ((1092*I)*ep^8*Zeta[3]^2)/Pi^4 - ((558*I)*ep^5*Zeta[5])/Pi^6 - (((4929*I)/10)*ep^7*Zeta[5])/Pi^4 + (((111636*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - ((4572*I)*ep^7*Zeta[7])/Pi^6, ((24580387*I)/362880)*ep^6 + ALARM*ep^9 - I/Pi^6 + (((71*I)/36)*ep^2)/Pi^4 + (((21503*I)/1440)*ep^4)/Pi^2 + ((123209411629*I)/435456000)*ep^8*Pi^2 - (((180742*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 + (((427*I)/3)*ep^3*Zeta[3])/Pi^6 + (((3055*I)/12)*ep^5*Zeta[3])/Pi^4 - (((14847*I)/160)*ep^7*Zeta[3])/Pi^2 - (((11123*I)/6)*ep^6*Zeta[3]^2)/Pi^6 - (((151939*I)/24)*ep^8*Zeta[3]^2)/Pi^4 + (((30458*I)/5)*ep^5*Zeta[5])/Pi^6 + (((61587*I)/5)*ep^7*Zeta[5])/Pi^4 - (((1182762*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((14501119*I)/56)*ep^7*Zeta[7])/Pi^6, ((17695757*I)/766080)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((143*I)/684)*ep^2)/Pi^4 + (((41711*I)/9120)*ep^4)/Pi^2 + ((23430137981*I)/236390400)*ep^8*Pi^2 - (((466432*I)/19)*ep^8*MZV[{5, 3}])/Pi^6 + (((4319*I)/57)*ep^3*Zeta[3])/Pi^6 + (((23321*I)/684)*ep^5*Zeta[3])/Pi^4 - (((5053817*I)/9120)*ep^7*Zeta[3])/Pi^2 - (((132811*I)/38)*ep^6*Zeta[3]^2)/Pi^6 - (((9730087*I)/1368)*ep^8*Zeta[3]^2)/Pi^4 + (((868381*I)/285)*ep^5*Zeta[5])/Pi^6 + (((3470873*I)/1140)*ep^7*Zeta[5])/Pi^4 - (((87602627*I)/285)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((17324189*I)/133)*ep^7*Zeta[7])/Pi^6, ((-10236853*I)/846720)*ep^6 + ALARM*ep^9 - I/Pi^6 + (((143*I)/84)*ep^2)/Pi^4 - (((1513*I)/672)*ep^4)/Pi^2 + ((11651189*I)/903168)*ep^8*Pi^2 - (((268368*I)/7)*ep^8*MZV[{5, 3}])/Pi^6 + (((237*I)/7)*ep^3*Zeta[3])/Pi^6 - (((22501*I)/84)*ep^5*Zeta[3])/Pi^4 - (((8987*I)/1120)*ep^7*Zeta[3])/Pi^2 - (((17471*I)/14)*ep^6*Zeta[3]^2)/Pi^6 + (((1133229*I)/56)*ep^8*Zeta[3]^2)/Pi^4 + (((28351*I)/35)*ep^5*Zeta[5])/Pi^6 - (((1914119*I)/420)*ep^7*Zeta[5])/Pi^4 - (((587043*I)/5)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((162233*I)/7)*ep^7*Zeta[7])/Pi^6, ((67101623*I)/1137024)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((419*I)/188)*ep^2)/Pi^4 + (((28127*I)/4512)*ep^4)/Pi^2 + ((294791850103*I)/974592000)*ep^8*Pi^2 - (((19263264*I)/235)*ep^8*MZV[{5, 3}])/Pi^6 + (((3229*I)/47)*ep^3*Zeta[3])/Pi^6 + (((106603*I)/564)*ep^5*Zeta[3])/Pi^4 - (((11617249*I)/22560)*ep^7*Zeta[3])/Pi^2 - (((289863*I)/94)*ep^6*Zeta[3]^2)/Pi^6 - (((9919889*I)/1128)*ep^8*Zeta[3]^2)/Pi^4 + (((1334951*I)/235)*ep^5*Zeta[5])/Pi^6 + (((12303867*I)/940)*ep^7*Zeta[5])/Pi^4 - (((116391397*I)/235)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((93810795*I)/329)*ep^7*Zeta[7])/Pi^6, ((139*I)/1008)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((4*I)/3)*ep^2)/Pi^4 - (((371*I)/480)*ep^4)/Pi^2 + ((19502489*I)/20736000)*ep^8*Pi^2 + (((19461*I)/10)*ep^8*MZV[{5, 3}])/Pi^6 - (((9*I)/2)*ep^3*Zeta[3])/Pi^6 - (((33*I)/8)*ep^5*Zeta[3])/Pi^4 - (((377*I)/320)*ep^7*Zeta[3])/Pi^2 + (((507*I)/2)*ep^6*Zeta[3]^2)/Pi^6 + (((761*I)/2)*ep^8*Zeta[3]^2)/Pi^4 + (((1797*I)/20)*ep^5*Zeta[5])/Pi^6 + (((11979*I)/80)*ep^7*Zeta[5])/Pi^4 + (((165609*I)/20)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((348591*I)/224)*ep^7*Zeta[7])/Pi^6, ((-585497*I)/725760)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((19*I)/24)*ep^2)/Pi^4 - (((211*I)/288)*ep^4)/Pi^2 - ((446880319*I)/435456000)*ep^8*Pi^2 - (((3208*I)/5)*ep^8*MZV[{5, 3}])/Pi^6 - ((I/2)*ep^3*Zeta[3])/Pi^6 - (((14*I)/3)*ep^5*Zeta[3])/Pi^4 - (((23149*I)/2880)*ep^7*Zeta[3])/Pi^2 + (((63*I)/2)*ep^6*Zeta[3]^2)/Pi^6 + (((2741*I)/48)*ep^8*Zeta[3]^2)/Pi^4 + (((78*I)/5)*ep^5*Zeta[5])/Pi^6 - (((193*I)/120)*ep^7*Zeta[5])/Pi^4 - (((4767*I)/10)*ep^8*Zeta[3]*Zeta[5])/Pi^6 - (((23843*I)/112)*ep^7*Zeta[7])/Pi^6, ((377593147*I)/1814400)*ep^6 + ALARM*ep^9 - I/Pi^6 - (((11*I)/60)*ep^2)/Pi^4 + (((49279*I)/1440)*ep^4)/Pi^2 + ((2044905605473*I)/2177280000)*ep^8*Pi^2 - (((3847184*I)/25)*ep^8*MZV[{5, 3}])/Pi^6 + (((1503*I)/5)*ep^3*Zeta[3])/Pi^6 + (((50353*I)/60)*ep^5*Zeta[3])/Pi^4 - (((2206177*I)/7200)*ep^7*Zeta[3])/Pi^2 - (((27853*I)/10)*ep^6*Zeta[3]^2)/Pi^6 - (((2921411*I)/120)*ep^8*Zeta[3]^2)/Pi^4 + (((94841*I)/5)*ep^5*Zeta[5])/Pi^6 + (((11866403*I)/300)*ep^7*Zeta[5])/Pi^4 - (((20034839*I)/25)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((31237802*I)/35)*ep^7*Zeta[7])/Pi^6, ((13295591*I)/1693440)*ep^6 + ALARM*ep^9 - I/Pi^6 + (((229*I)/168)*ep^2)/Pi^4 + (((7439*I)/1680)*ep^4)/Pi^2 + ((249744109*I)/67737600)*ep^8*Pi^2 + (((174753*I)/14)*ep^8*MZV[{5, 3}])/Pi^6 + (((1503*I)/14)*ep^3*Zeta[3])/Pi^6 - (((4623*I)/28)*ep^5*Zeta[3])/Pi^4 - (((1538219*I)/2240)*ep^7*Zeta[3])/Pi^2 - (((80793*I)/14)*ep^6*Zeta[3]^2)/Pi^6 + (((79347*I)/112)*ep^8*Zeta[3]^2)/Pi^4 + (((444699*I)/140)*ep^5*Zeta[5])/Pi^6 - (((2858463*I)/560)*ep^7*Zeta[5])/Pi^4 - (((40958973*I)/140)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((11506311*I)/112)*ep^7*Zeta[7])/Pi^6, ((39556913*I)/4475520)*ep^6 + ALARM*ep^9 - I/Pi^6 + (((637*I)/444)*ep^2)/Pi^4 + (((82793*I)/17760)*ep^4)/Pi^2 + ((173987659*I)/23869440)*ep^8*Pi^2 + (((535632*I)/37)*ep^8*MZV[{5, 3}])/Pi^6 + (((3919*I)/37)*ep^3*Zeta[3])/Pi^6 - (((72119*I)/444)*ep^5*Zeta[3])/Pi^4 - (((3948617*I)/5920)*ep^7*Zeta[3])/Pi^2 - (((416973*I)/74)*ep^6*Zeta[3]^2)/Pi^6 + (((247031*I)/296)*ep^8*Zeta[3]^2)/Pi^4 + (((603221*I)/185)*ep^5*Zeta[5])/Pi^6 - (((11167021*I)/2220)*ep^7*Zeta[5])/Pi^4 - (((52634127*I)/185)*ep^8*Zeta[3]*Zeta[5])/Pi^6 + (((27542437*I)/259)*ep^7*Zeta[7])/Pi^6}

==> anc/SoftMasters_Definition.txt <==
{propagator[s55]*propagator[s34 + s35 + s36 - s55 - s66]*propagator[s66]*propagator[-s25 - s26 + s55 + s66]*propagator[s46 + s47 - s66 + s67 - s77]*propagator[s77], propagator[s55]*propagator[s34 + s35 + s36 - s55 - s66]*propagator[-s25 - s26 + s55 + s66]*propagator[s67]*propagator[s46 + s47 - s66 + s67 - s77]*propagator[s77], propagator[s55]*propagator[s34 + s35 - s36 - s55 + s66]*propagator[-s46 + 2*s66]*propagator[s67]*propagator[s77]*propagator[-s25 - s27 + s55 + s77], propagator[s55]*propagator[s26 - s66]*propagator[s66]*propagator[s45 - s46 + s47 - s56 + s57 + 4*s66 - s67]*propagator[s77]*propagator[-s37 + s77], propagator[s55]*propagator[-s25 + s55]*propagator[s66]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s45 + s47 - s55 + s57 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77]*propagator[s77], propagator[s34 + s35 - s55]*propagator[s55]*propagator[-s25 + s55]*propagator[s66]*propagator[s45 + s47 - s55 + s57 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77]*propagator[s77], propagator[s34 + s35 - s55]*propagator[-s25 + s55]*propagator[s57]*propagator[s67]*propagator[s45 + s47 - s55 + s57 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77]*propagator[s77], propagator[-s25 + s55]*propagator[s66]*propagator[s67]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s45 + s47 - s55 + s57 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77]*propagator[s77], propagator[s34 + s35 - s55]*propagator[-s25 + s55]*propagator[s66]*propagator[s67]*propagator[s45 + s47 - s55 + s57 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77]*propagator[s77], propagator[s55]*propagator[-s35 + s55]*propagator[s57]*propagator[s66]*propagator[s67]*propagator[s25 + s27 - s55 - s77]*propagator[-s47 + 2*s77], propagator[s55]*propagator[-s25 + s55]*propagator[s56]*propagator[s66]*propagator[s45 + s46 + s47 - 2*s55 + s56 + s57 - 2*s66 + s67 - 2*s77]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s77], propagator[s55]*propagator[-s45 + 2*s55]*propagator[s66]*propagator[s24 - s25 - s26 + s55 + s66]*propagator[s67]*propagator[s77]*propagator[s35 - s37 - s55 + s77], propagator[s34 + s35 - s55]*propagator[s55]*propagator[-s25 + s55]*propagator[s66]*propagator[s67]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s45 + s47 - s55 + s57 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77], propagator[s34 + s35 - s55]*propagator[-s25 + s55]*propagator[s57]*propagator[s66]*propagator[s67]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s45 + s47 - s55 + s57 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77], propagator[s34 + s35 - s55]*propagator[s55]*propagator[-s25 + s55]*propagator[s57]*propagator[s66]*propagator[s67]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s45 + s47 - s55 + s57 - s77], propagator[s34 + s35 - s55]*propagator[-s25 + s55]*propagator[s57]*propagator[s67]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s45 + s47 - s55 + s57 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77]*propagator[s77], propagator[s34 + s35 - s55]*propagator[-s25 + s55]*propagator[s66]*propagator[s67]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s45 + s47 - s55 + s57 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77]*propagator[s77], propagator[s55]*propagator[-s35 + s55]*propagator[s66]*propagator[s25 - s26 - s55 + s66]*propagator[2*s55 - s56 + 2*s66]*propagator[s46 + s47 - s66 + s67 - s77]*propagator[s77]*propagator[s25 - s26 - s27 - s55 + s66 + s77], propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + s55]*propagator[s66]*propagator[2*s55 - s56 + 2*s66]*propagator[s46 + s47 - s66 + s67 - s77]*propagator[s77]*propagator[s25 - s26 - s27 - s55 + s66 + s77], propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + s55]*propagator[2*s55 - s56 + 2*s66]*propagator[s67]*propagator[s46 + s47 - s66 + s67 - s77]*propagator[s77]*propagator[s25 - s26 - s27 - s55 + s66 + s77], propagator[s55]*propagator[-s25 + s55]*propagator[s56]*propagator[s66]*propagator[s45 + s46 + s47 - 2*s55 + s56 + s57 - 2*s66 + s67 - 2*s77]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77]*propagator[s77], propagator[s55]*propagator[s66]*propagator[s34 + s35 - s36 - s55 + s66]*propagator[-s46 + 2*s66]*propagator[s45 - s46 + s55 - s56 + 3*s66]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s77]*propagator[-s25 - s27 + s55 + s77], propagator[s55]*propagator[s66]*propagator[-s46 + 2*s66]*propagator[s67]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s35 + s36 + s37 - s55 - s66 - s77]*propagator[s77]*propagator[-s25 - s27 + s55 + s77], propagator[s55]*propagator[s66]*propagator[s34 + s35 - s36 - s55 + s66]*propagator[-s46 + 2*s66]*propagator[s67]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s77]*propagator[-s25 - s27 + s55 + s77], propagator[s47]*propagator[s55]*propagator[-s45 + 2*s55]*propagator[s56]*propagator[s66]*propagator[s24 + s27 - s77]*propagator[s46 + s47 - s66 + s67 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77]*propagator[-s37 + s77], propagator[s55]*propagator[-s35 + s55]*propagator[s66]*propagator[s67]*propagator[s77]*propagator[s24 + s25 - s26 - s27 - s55 + s66 + s77]*propagator[2*s55 - s57 + 2*s77]*propagator[s45 - s46 - s47 + 2*s55 - s56 - s57 + 2*s66 + s67 + 2*s77]*propagator[s45 - s47 + s55 - s57 + 3*s77], propagator[s55]*propagator[-s45 + 2*s55]*propagator[s66]*propagator[s24 - s25 - s26 + s55 + s66]*propagator[-s45 - s46 + s55 + s56 + s66]*propagator[s67]*propagator[s36 + s37 - s66 - s77]*propagator[s77]*propagator[2*s55 - s57 + 2*s77], propagator[s55]*propagator[-s25 + s55]*propagator[s34 + s35 - s36 - s55 + s66]*propagator[-s46 + 2*s66]*propagator[s45 - s46 + s55 - s56 + 3*s66]*propagator[s67]*propagator[-s25 + s26 + s27 + s55 - s66 - s77]*propagator[s77]*propagator[s34 + s35 - s36 - s37 - s55 + s66 + s77], (-s25 + s55)*propagator[s55]*propagator[s66]*propagator[s34 + s35 - s36 - s55 + s66]*propagator[-s46 + 2*s66]*propagator[s45 - s46 + s55 - s56 + 3*s66]*propagator[s67]*propagator[-s25 + s26 + s27 + s55 - s66 - s77]*propagator[s77]*propagator[s34 + s35 - s36 - s37 - s55 + s66 + s77], propagator[s55]*propagator[s66]*propagator[s34 + s35 - s36 - s55 + s66]*propagator[-s46 + 2*s66]*propagator[s45 - s46 + s55 - s56 + 3*s66]*propagator[s67]*propagator[-s25 + s26 + s27 + s55 - s66 - s77]*propagator[s77]*propagator[s34 + s35 - s36 - s37 - s55 + s66 + s77], propagator[s24 - s25 + s55]*propagator[-s45 + 2*s55]*propagator[s66]*propagator[s35 - s36 - s55 + s66]*propagator[2*s55 - s56 + 2*s66]*propagator[s67]*propagator[s24 - s25 + s26 + s27 + s55 - s66 - s77]*propagator[s77]*propagator[s35 - s36 - s37 - s55 + s66 + s77], propagator[s55]*propagator[-s45 + 2*s55]*propagator[s66]*propagator[s35 - s36 - s55 + s66]*propagator[2*s55 - s56 + 2*s66]*propagator[s67]*propagator[s24 - s25 + s26 + s27 + s55 - s66 - s77]*propagator[s77]*propagator[s35 - s36 - s37 - s55 + s66 + s77], propagator[s55]*propagator[-s25 + s55]*propagator[s56]*propagator[s66]*propagator[s45 + s46 + s47 - 2*s55 + s56 + s57 - 2*s66 + s67 - 2*s77]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s34 + s35 + s36 + s37 - s55 - s66 - s77]*propagator[s77]*propagator[-s25 - s27 + s55 + s77], propagator[s55]*propagator[-s25 + s55]*propagator[s56]*propagator[s66]*propagator[s45 + s46 + s47 - 2*s55 + s56 + s57 - 2*s66 + s67 - 2*s77]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77]*propagator[s77]*propagator[-s25 - s27 + s55 + s77], propagator[s34 + s35 - s55]*propagator[s55]*propagator[-s25 + s55]*propagator[s34 + s36 - s66]*propagator[s66]*propagator[2*s55 - s56 + 2*s66]*propagator[s77]*propagator[s34 + s36 - s37 - s66 + s77]*propagator[2*s66 - s67 + 2*s77]*propagator[s46 - s47 + s66 - s67 + 3*s77], propagator[s55]*propagator[-s35 + s55]*propagator[s66]*propagator[s67]*propagator[-s35 + s36 + s37 + s55 - s66 - s77]*propagator[s77]*propagator[s24 + s25 - s26 - s27 - s55 + s66 + s77]*propagator[2*s55 - s57 + 2*s77]*propagator[s45 - s46 - s47 + 2*s55 - s56 - s57 + 2*s66 + s67 + 2*s77]*propagator[s45 - s47 + s55 - s57 + 3*s77], (s27 - s77)*propagator[s55]*propagator[-s35 + s55]*propagator[s66]*propagator[-s26 + s66]*propagator[s67]*propagator[-s35 + s36 + s37 + s55 - s66 - s77]*propagator[s77]*propagator[s24 + s25 - s26 - s27 - s55 + s66 + s77]*propagator[-s47 + 2*s77]*propagator[s45 - s47 + s55 - s57 + 3*s77], propagator[s55]*propagator[-s35 + s55]*propagator[s66]*propagator[-s26 + s66]*propagator[s67]*propagator[-s35 + s36 + s37 + s55 - s66 - s77]*propagator[s77]*propagator[s24 + s25 - s26 - s27 - s55 + s66 + s77]*propagator[-s47 + 2*s77]*propagator[s45 - s47 + s55 - s57 + 3*s77], propagator[s55]*propagator[-s45 + 2*s55]*propagator[s57]*propagator[s34 + s36 - s66]*propagator[s66]*propagator[-s26 + s66]*propagator[s77]*propagator[s36 - s37 - s66 + s77]*propagator[s34 - s35 + s36 - s37 + s55 - s66 + s77]*propagator[2*s66 - s67 + 2*s77], propagator[s55]*propagator[-s45 + 2*s55]*propagator[s66]*propagator[s35 - s36 - s55 + s66]*propagator[2*s55 - s56 + 2*s66]*propagator[s34 - s36 + s37 + s66 - s77]*propagator[s35 - s36 + s37 - s55 + s66 - s77]*propagator[s77]*propagator[s26 - s27 - s66 + s77]*propagator[2*s66 - s67 + 2*s77], propagator[s55]*propagator[-s35 + s55]*propagator[s66]*propagator[2*s55 - s56 + 2*s66]*propagator[s45 - s46 + s55 - s56 + 3*s66]*propagator[s45 - s46 + s47 - s56 + s57 + 4*s66 - s67]*propagator[s34 - s36 + s37 + s66 - s77]*propagator[s77]*propagator[s26 - s27 - s66 + s77]*propagator[2*s66 - s67 + 2*s77], propagator[s55]*propagator[s24 - s25 + s55]*propagator[-s45 + 2*s55]*propagator[s66]*propagator[s24 - s25 - s26 + s55 + s66]*propagator[s67]*propagator[s36 + s37 - s66 - s77]*propagator[s77]*propagator[s24 - s26 - s27 + s66 + s77]*propagator[2*s55 - s57 + 2*s77], propagator[s55]*propagator[-s45 + 2*s55]*propagator[s35 + s36 - s55 - s66]*propagator[s66]*propagator[-s26 + s66]*propagator[s24 - s25 - s26 + s55 + s66]*propagator[s67]*propagator[s77]*propagator[s35 - s37 - s55 + s77]*propagator[2*s55 - s57 + 2*s77], propagator[s55]*propagator[-s35 + s55]*propagator[s25 + s26 - s55 - s66]*propagator[s66]*propagator[s34 - s35 - s36 + s55 + s66]*propagator[-s46 + 2*s66]*propagator[s67]*propagator[s77]*propagator[s25 - s27 - s55 + s77]*propagator[2*s55 - s57 + 2*s77], propagator[s34 + s35 - s55]*propagator[s55]*propagator[-s25 + s55]*propagator[s66]*propagator[-s36 + s66]*propagator[s67]*propagator[s34 + s37 - s77]*propagator[s46 + s47 - s66 + s67 - s77]*propagator[s77]*propagator[2*s55 - s57 + 2*s77], propagator[s55]*propagator[-s45 + 2*s55]*propagator[s35 + s36 - s55 - s66]*propagator[s66]*propagator[s24 - s25 - s26 + s55 + s66]*propagator[-s45 - s46 + s55 + s56 + s66]*propagator[s67]*propagator[s36 + s37 - s66 - s77]*propagator[s77]*propagator[2*s55 - s57 + 2*s77], propagator[s55]*propagator[-s25 + s55]*propagator[s66]*propagator[s34 + s35 - s36 - s55 + s66]*propagator[-s46 + 2*s66]*propagator[s45 - s46 + s55 - s56 + 3*s66]*propagator[s67]*propagator[-s25 + s26 + s27 + s55 - s66 - s77]*propagator[s77]*propagator[s34 + s35 - s36 - s37 - s55 + s66 + s77], propagator[s55]*propagator[s24 - s25 + s55]*propagator[-s45 + 2*s55]*propagator[s66]*propagator[s35 - s36 - s55 + s66]*propagator[2*s55 - s56 + 2*s66]*propagator[s67]*propagator[s24 - s25 + s26 + s27 + s55 - s66 - s77]*propagator[s77]*propagator[s35 - s36 - s37 - s55 + s66 + s77], propagator[s24 + s25 - s55]*propagator[s55]*propagator[-s35 + s55]*propagator[s66]*propagator[s25 - s26 - s55 + s66]*propagator[2*s55 - s56 + 2*s66]*propagator[s67]*propagator[s46 + s47 - s66 + s67 - s77]*propagator[s77]*propagator[s25 - s26 - s27 - s55 + s66 + s77], propagator[s55]*propagator[-s25 + s55]*propagator[s56]*propagator[s66]*propagator[s45 + s46 + s47 - 2*s55 + s56 + s57 - 2*s66 + s67 - 2*s77]*propagator[s34 + s35 + s37 - s55 - s77]*propagator[s34 + s35 + s36 + s37 - s55 - s66 - s77]*propagator[-s55 + s56 + s57 - s66 + s67 - s77]*propagator[s77]*propagator[-s25 - s27 + s55 + s77]}

==> anc/Transformation_To_Canonical.txt <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(36864*(1 - 5*ep)*(2 - 5*ep)*(1 - 3*ep)*(1 - 2*ep)*ep^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/221184*1/((1 - 6*ep)*(1 - 3*ep)*(1 - 2*ep)*ep^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(36864*(1 - 5*ep)*(2 - 5*ep)*(1 - 3*ep)^2*ep^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(36864*(1 - 4*ep)*(1 - 3*ep)*ep^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(18432*(1 - 2*ep)*ep^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/36864*1/((1 - 3*ep)*(1 - 2*ep)*ep^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/36864*1/((1 - 6*ep)*(1 - 2*ep)*ep^4), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/221184*1/ep^6, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(6144*(1 - 8*ep)*ep^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(36864*(1 - 2*ep)*ep^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(442368*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/36864*1/((1 - 6*ep)*ep^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/147456*1/ep^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4096*1/((1 - 4*ep)*ep^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/24576*1/((1 - 2*ep)*ep^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -1/73728*1/((1 - 2*ep)*ep^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/442368*1/ep^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -7/(1474560*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1/(12288*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1/(73728*(1 - 2*ep)*ep^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1/(98304*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(122880*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(73728*(1 - 4*ep)*ep^5), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1/(12288*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3072*(1 + 6*ep)/(ep^5*(1 + 2*ep)^2), (31 + 158*ep)/(55296*ep^5*(1 + 2*ep)^2), 0, 0, 0, -1/27648*(5 + 22*ep)/(ep^5*(1 + 2*ep)^2), 0, 0, 0, 0, 0, 0, 0, (1 + 8*ep)/(2304*ep^5*(1 + 2*ep)^2), 0, 0, 0, 0, 0, 0, -1/36864*(1 + 4*ep)/(ep^6*(1 + 2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/1152*1/(ep^4*(1 + 2*ep)*(1 + 3*ep)), 0, 0, (1 + 6*ep)/(6144*ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(1536*ep^4*(1 + 2*ep)*(1 + 3*ep)), 0, -1/4608*(1 + 6*ep)/(ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)), 0, 0, (1 + 5*ep)/(9216*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(1 + 4*ep)/(4608*ep^4*(1 + 2*ep)*(1 + 3*ep)^2), (-5*(1 + 4*ep)*(1 + 5*ep))/(73728*ep^4*(1 + 3*ep)^2*(1 + 6*ep)^2), 0, 0, 0, 0, -1/98304*((1 + 4*ep)*(1 + 9*ep + 20*ep^2 - 2*ep^3))/(ep^6*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-5*(25 + 119*ep + 22*ep^2))/(1769472*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), ((1 + 4*ep)*(13 + 85*ep + 60*ep^2))/(55296*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)^2), (5*(1 + 4*ep)^2)/(82944*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), -1/18432*(1 + 6*ep)/(ep^4*(1 + 2*ep)*(1 + 3*ep)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-47*(1 + 4*ep)^2*(1 + 5*ep))/(589824*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13/(737280*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -5/(2048*ep^5), 0, 0, 0, 0, -1/3072*(1 + ep)/(ep^5*(1 + 2*ep)), -1/55296*(-7 + 10*ep)/(ep^5*(1 + 2*ep)), 1/(4096*ep^5), 0, 0, -1/55296*(1 - 4*ep)/(ep^5*(1 + 2*ep)), 0, 0, 0, 0, 0, 0, 0, (13 + 20*ep)/(9216*ep^5*(1 + 2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/147456*(1 + 4*ep)/ep^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 73/(1474560*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/1536*1/ep^6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/12288*(1 + 6*ep)/(ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7/(55296*ep^4*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, -13/(55296*ep^4*(1 + 2*ep)*(1 + 3*ep)), 0, (1 + 6*ep)/(9216*ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)), 0, 0, 0, 0, 0, -1/4608*1/(ep^4*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, 0, 1/(18432*ep^4*(1 + 2*ep)*(1 + 3*ep)), (1 + 6*ep)/(73728*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(294912*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1/512*1/(ep^4*(1 + 2*ep)*(1 + 3*ep)), 0, ((1 - 2*ep)*(1 + 6*ep))/(98304*ep^6*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, -7/(55296*ep^4*(1 + 2*ep)*(1 + 3*ep)), 0, 0, -5/(73728*ep^4*(1 + 2*ep)*(1 + 3*ep)), 1/(55296*ep^4*(1 + 2*ep)*(1 + 3*ep)), 5/(55296*ep^4*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, 0, 0, 0, 1/(4608*ep^4*(1 + 2*ep)*(1 + 3*ep)), 1/(6144*ep^4*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, -1/18432*1/(ep^4*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, (25*(1 + 6*ep))/(294912*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(18432*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/1152*1/(ep^4*(1 + 2*ep)*(1 + 3*ep)), 0, 0, ((1 + 6*ep)*(5 + 12*ep))/(12288*ep^4*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-7*(1 + 8*ep + 14*ep^2))/(55296*ep^5*(1 + 2*ep)^2*(1 + 3*ep)), 0, 0, 0, (13 + 140*ep + 254*ep^2)/(55296*ep^5*(1 + 2*ep)^2*(1 + 3*ep)), 0, -1/9216*((1 + 6*ep)*(5 + 12*ep))/(ep^4*(1 + 2*ep)^2*(1 + 3*ep)*(1 + 4*ep)), 0, 0, (1 + 5*ep)/(9216*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, (1 + 8*ep + 14*ep^2)/(4608*ep^5*(1 + 2*ep)^2*(1 + 3*ep)), 0, 0, 0, 0, -1/18432*(1 + 8*ep + 14*ep^2)/(ep^5*(1 + 2*ep)^2*(1 + 3*ep)), -1/73728*((1 + 6*ep)*(3 + 8*ep))/(ep^5*(1 + 2*ep)^2*(1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/18432*(1 + 4*ep)/(ep^6*(1 + 2*ep)), 0, 0, 0}, {0, 0, 0, 0, 1/(512*ep^5*(1 + 4*ep)), 0, 0, 0, -1/1024*(4 + 17*ep)/(ep^5*(1 + 4*ep)*(1 + 5*ep)), 0, 0, 0, 0, -1/6144*(3 + 14*ep)/(ep^5*(1 + 4*ep)*(1 + 5*ep)), (7 + 26*ep)/(110592*ep^5*(1 + 4*ep)*(1 + 5*ep)), (4 + 17*ep)/(10240*ep^5*(1 + 4*ep)*(1 + 5*ep)), 0, (169 + 1711*ep + 4312*ep^2)/(884736*ep^5*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), (-3 + 26*ep)/(110592*ep^5*(1 + 4*ep)*(1 + 6*ep)), (-5*(7 + 38*ep))/(331776*ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 5/(9216*ep^5*(1 + 4*ep)), -1/6144*1/(ep^5*(1 + 4*ep)), 0, 0, 0, 1/(36864*ep^5*(1 + 4*ep)), 0, 0, 0, 0, 0, -1/36864*1/(ep^5*(1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7/(92160*ep^6), 37/(245760*ep^5*(1 + 4*ep))}, {0, 0, 0, 0, 1/(256*ep^5*(1 + 4*ep)), 0, 0, 0, -1/512*(4 + 17*ep)/(ep^5*(1 + 4*ep)*(1 + 5*ep)), 0, 0, 0, 0, -1/3072*(3 + 14*ep)/(ep^5*(1 + 4*ep)*(1 + 5*ep)), (7 + 26*ep)/(55296*ep^5*(1 + 4*ep)*(1 + 5*ep)), (4 + 17*ep)/(5120*ep^5*(1 + 4*ep)*(1 + 5*ep)), 0, (169 + 1711*ep + 4312*ep^2)/(442368*ep^5*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), (-3 + 26*ep)/(55296*ep^5*(1 + 4*ep)*(1 + 6*ep)), (-5*(7 + 38*ep))/(165888*ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 5/(4608*ep^5*(1 + 4*ep)), -1/3072*1/(ep^5*(1 + 4*ep)), 0, 0, 0, 1/(18432*ep^5*(1 + 4*ep)), 0, 0, 0, 0, 0, -1/18432*1/(ep^5*(1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (37*(1 + 6*ep))/(245760*ep^6*(1 + 4*ep))}, {0, 0, 0, 0, -1/1024*1/(ep^5*(1 + 4*ep)), -1/6144*1/(ep^5*(1 + 4*ep)), -1/24576*1/(ep^5*(1 + 4*ep)), 7/(122880*ep^5*(1 + 4*ep)), (3*(1 + 6*ep))/(1024*ep^5*(1 + 4*ep)*(1 + 5*ep)), 0, 0, 0, 0, (7 + 38*ep)/(36864*ep^5*(1 + 4*ep)*(1 + 5*ep)), (7 + 32*ep)/(73728*ep^5*(1 + 4*ep)*(1 + 5*ep)), 0, 0, -1/884736*(213 + 2491*ep + 7148*ep^2)/(ep^5*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), (11 + 46*ep)/(27648*ep^4*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), (5*(3 + 20*ep))/(165888*ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, -11/(368640*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (3*(1 + 4*ep))/(2048*ep^5*(1 + 3*ep)*(1 + 6*ep)), 1/(6144*ep^5*(1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, -1/36864*(7 + 38*ep)/(ep^5*(1 + 4*ep)*(1 + 5*ep)), -1/73728*(7 + 32*ep)/(ep^5*(1 + 4*ep)*(1 + 5*ep)), (3*(1 + 6*ep))/(10240*ep^5*(1 + 4*ep)*(1 + 5*ep)), 0, (-5*(3 + 25*ep))/(1769472*ep^5*(1 + 3*ep)*(1 + 6*ep)), (9 + 41*ep + 68*ep^2)/(110592*ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)), (-5*(6 + 23*ep))/(331776*ep^5*(1 + 3*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, -1/24576*(1 + 6*ep + 12*ep^2)/(ep^5*(1 + 3*ep)*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13/(1474560*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(1 + 4*ep)/(4608*ep^4*(1 + 2*ep)*(1 + 3*ep)^2), (5*(1 + 4*ep)*(3 + 17*ep + 26*ep^2))/(73728*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)^2), 0, 0, -3/(1024*ep^5*(1 + 2*ep)), 1/(6144*ep^5*(1 + 2*ep)), -1/98304*(13 + 101*ep + 194*ep^2)/(ep^5*(1 + 3*ep)^2*(1 + 6*ep)), 0, (9*(1 + 6*ep))/(1024*ep^5*(1 + 2*ep)*(1 + 5*ep)), 1/(6144*ep^5*(1 + 2*ep)), 0, 0, 0, 0, 0, (9*(1 + 6*ep))/(10240*ep^5*(1 + 2*ep)*(1 + 5*ep)), 0, -1/1769472*(888 + 15069*ep + 92896*ep^2 + 245557*ep^3 + 234442*ep^4)/(ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 5*ep)*(1 + 6*ep)), -1/110592*(3 + 144*ep + 1397*ep^2 + 4960*ep^3 + 6108*ep^4)/(ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)^2), (5*(3 + 36*ep + 137*ep^2 + 169*ep^3))/(82944*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), (3 + 17*ep + 21*ep^2)/(18432*ep^5*(1 + 2*ep)*(1 + 3*ep)^2), 0, -1/2048*1/(ep^5*(1 + 2*ep)), 0, 0, 0, 0, 1/(4096*ep^5*(1 + 2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-19*(1 + 4*ep))/(245760*ep^6*(1 + 2*ep)), 0, (47*(1 + 4*ep)*(1 + 3*ep - 2*ep^2))/(589824*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1/(24576*ep^5*(1 + 4*ep)), 0, (-3*(1 + 6*ep))/(1024*ep^5*(1 + 4*ep)*(1 + 5*ep)), 0, 0, 0, 0, -1/36864*(7 + 38*ep)/(ep^5*(1 + 4*ep)*(1 + 5*ep)), -1/73728*(7 + 32*ep)/(ep^5*(1 + 4*ep)*(1 + 5*ep)), 0, 0, (153 + 1831*ep + 5348*ep^2)/(884736*ep^5*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), -1/55296*(15 + 112*ep)/(ep^5*(1 + 4*ep)*(1 + 6*ep)), -5/(82944*ep^4*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 1/(2048*ep^5*(1 + 4*ep)), 0, 0, 0, 0, 1/(12288*ep^5*(1 + 4*ep)), -41/(442368*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, (1 + 6*ep)/(12288*ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)), -1/2048*(1 + 14*ep + 36*ep^2)/(ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, (-7*(1 + 4*ep))/(55296*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, (5*(1 + 53*ep + 166*ep^2))/(1769472*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)), (21 + 157*ep + 334*ep^2)/(110592*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)), (5*(2 + 25*ep + 62*ep^2))/(331776*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)), -1/9216*(1 + 6*ep)/(ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)), 0, 0, 0, 0, 0, (1 + 4*ep)/(4608*ep^5*(1 + 2*ep)*(1 + 3*ep)), (1 + 14*ep + 36*ep^2)/(24576*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)), 0, 0, 0, -1/18432*(1 + 4*ep)/(ep^5*(1 + 2*ep)*(1 + 3*ep)), -1/73728*(1 + 6*ep)/(ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, (1 + 4*ep)/(24576*ep^6*(1 + 2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (1 + 4*ep)/(512*ep^5*(1 + 2*ep)*(1 + 3*ep)), -1/6144*1/(ep^5*(1 + 2*ep)), (1 + 18*ep)/(98304*ep^5*(1 + 2*ep)*(1 + 3*ep)), (7*(3 + 32*ep + 72*ep^2))/(245760*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)), 0, -1/6144*1/(ep^5*(1 + 2*ep)), 0, 0, 0, 0, (7*(1 + 4*ep))/(55296*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, (-5*(43 + 571*ep + 1306*ep^2))/(1769472*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)), -1/110592*(27 + 303*ep + 1198*ep^2 + 1628*ep^3)/(ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)), (-5*(5 + 35*ep + 74*ep^2))/(331776*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)), -1/6144*1/(ep^5*(1 + 2*ep)), 0, 1/(2048*ep^5*(1 + 2*ep)), 0, 0, 0, -1/4608*(1 + 4*ep)/(ep^5*(1 + 2*ep)*(1 + 3*ep)), -1/6144*(1 + 4*ep)/(ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, (1 + 4*ep)/(18432*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, (-25*(1 + 6*ep))/(294912*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, (-5*(1 + 4*ep))/(73728*ep^6*(1 + 2*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1/6144*1/(ep^5*(1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, (7 + 38*ep)/(36864*ep^5*(1 + 4*ep)*(1 + 5*ep)), (7 + 32*ep)/(73728*ep^5*(1 + 4*ep)*(1 + 5*ep)), (-3*(1 + 6*ep))/(10240*ep^5*(1 + 4*ep)*(1 + 5*ep)), 0, 0, (1 + 12*ep)/(18432*ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, -1/12288*1/(ep^5*(1 + 4*ep)), 0, 13/(368640*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(1 + 4*ep)/(4608*ep^4*(1 + 2*ep)*(1 + 3*ep)^2), (-5*(1 + 4*ep)*(5 + 31*ep + 46*ep^2))/(73728*ep^4*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)^2), 0, 0, (1 + 8*ep + 14*ep^2)/(512*ep^5*(1 + 2*ep)^2*(1 + 3*ep)), 0, ((2 + 5*ep)*(3 + 37*ep + 158*ep^2 + 224*ep^3))/(24576*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, (7*(1 + 8*ep + 14*ep^2))/(55296*ep^5*(1 + 2*ep)^2*(1 + 3*ep)), 0, 0, (5*(-4 - 61*ep - 21*ep^2 + 1096*ep^3 + 2044*ep^4))/(1769472*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 6*ep)), (-3 - 10*ep + 175*ep^2 + 1136*ep^3 + 2228*ep^4 + 1344*ep^5)/(55296*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 6*ep)^2), (-5*(4 + 61*ep + 345*ep^2 + 848*ep^3 + 764*ep^4))/(165888*ep^5*(1 + 2*ep)^2*(1 + 3*ep)^2*(1 + 6*ep)), -1/18432*(1 + 6*ep)/(ep^4*(1 + 2*ep)*(1 + 3*ep)^2), 0, 0, 0, 0, 0, -1/4608*(1 + 8*ep + 14*ep^2)/(ep^5*(1 + 2*ep)^2*(1 + 3*ep)), -1/6144*(1 + 8*ep + 14*ep^2)/(ep^5*(1 + 2*ep)^2*(1 + 3*ep)), 0, 0, 0, (1 + 8*ep + 14*ep^2)/(18432*ep^5*(1 + 2*ep)^2*(1 + 3*ep)), 0, 0, 0, (-25*(1 + 6*ep)*(3 + 8*ep))/(294912*ep^5*(1 + 2*ep)^2*(1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, (-47*(1 + 4*ep)*(3 + 21*ep + 38*ep^2))/(589824*ep^5*(1 + 2*ep)*(1 + 3*ep)^2*(1 + 6*ep)), 0, 0, (-5*(1 + 4*ep))/(294912*ep^6*(1 + 2*ep)), 0, 0}, {0, 0, 0, 0, -1/1024*1/(ep^5*(1 + 4*ep)), 0, 0, -7/(40960*ep^5*(1 + 4*ep)), (4 + 17*ep)/(512*ep^5*(1 + 4*ep)*(1 + 5*ep)), 0, 0, 0, 0, (3 + 14*ep)/(3072*ep^5*(1 + 4*ep)*(1 + 5*ep)), -1/55296*(7 + 26*ep)/(ep^5*(1 + 4*ep)*(1 + 5*ep)), -1/5120*(4 + 17*ep)/(ep^5*(1 + 4*ep)*(1 + 5*ep)), 0, -1/442368*(79 + 721*ep + 1612*ep^2)/(ep^5*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), (6 + 53*ep + 124*ep^2)/(27648*ep^5*(1 + 4*ep)*(1 + 5*ep)*(1 + 6*ep)), (-5*(1 + 8*ep))/(82944*ep^5*(1 + 4*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, -5/(4608*ep^5*(1 + 4*ep)), 1/(12288*ep^5*(1 + 4*ep)), 0, 0, 0, -1/18432*1/(ep^5*(1 + 4*ep)), 0, 0, 0, 0, 0, 1/(18432*ep^5*(1 + 4*ep)), 0, 0, 0, 0, 0, (7*(1 + 6*ep))/(245760*ep^6*(1 + 4*ep)), 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1/12288*(1 + 6*ep)/(ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (7*(1 + 4*ep))/(55296*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, (-13*(1 + 4*ep))/(55296*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, (1 + 6*ep)/(9216*ep^4*(1 + 2*ep)*(1 + 3*ep)*(1 + 4*ep)), 0, 0, 0, 0, 0, -1/4608*(1 + 4*ep)/(ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, 0, (1 + 4*ep)/(18432*ep^5*(1 + 2*ep)*(1 + 3*ep)), (1 + 6*ep)/(73728*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (1 + 4*ep)/(18432*ep^6*(1 + 2*ep)), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-7*(1 + 4*ep))/(81920*ep^5*(1 + 3*ep)*(1 + 6*ep)), 0, 0, 0, 0, 0, 0, 0, 0, 0, (65*(3 + 13*ep))/(1769472*ep^5*(1 + 3*ep)*(1 + 6*ep)), -1/110592*(6 + 47*ep + 67*ep^2)/(ep^5*(1 + 3*ep)*(1 + 5*ep)*(1 + 6*ep)), (-5*(3 + 13*ep))/(331776*ep^5*(1 + 3*ep)*(1 + 6*ep)), 0, 0, 0, 0, 7/(294912*ep^6), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1/1024*(3 + 11*ep)/(ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, -1/98304*(1 + 18*ep)/(ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 1/(6144*ep^5*(1 + 2*ep)), 0, 0, 0, 0, (-7*(1 + 4*ep))/(55296*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, (5*(3 + 67*ep + 138*ep^2))/(884736*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)), -1/110592*(1 + 95*ep + 270*ep^2)/(ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)), (5*(6 + 53*ep + 114*ep^2))/(165888*ep^5*(1 + 2*ep)*(1 + 3*ep)*(1 + 6*ep)), 1/(6144*ep^5*(1 + 2*ep)), 0, 0, 0, 0, 0, (1 + 4*ep)/(4608*ep^5*(1 + 2*ep)*(1 + 3*ep)), (3 + 11*ep)/(12288*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, -1/18432*(1 + 4*ep)/(ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, (25*(1 + 6*ep))/(294912*ep^5*(1 + 2*ep)*(1 + 3*ep)), 0, 0, 0, 0, 0, (1 + 4*ep)/(24576*ep^6*(1 + 2*ep)), 0, 0, 0, 0, 0, 0, 0, 0}}

==> anc/info.txt <==
Ancillary Files for the Paper:
"Single Soft Emissions for Amplitudes with Two Colored Particles at Three Loops"
By Franz Herzog, Yao Ma, Bernhard Mistlberger and Adi Prasanna Suresh


***********      General Definitions    *******************
ep            dimensional regulator, d=4-2ep.
nf            number of fermion flavours, typically nf=5.
nc	      number of colors in QCD, typically nc=3.
as=alpha_S/Pi strong coupling constant divided by Pi.
zb=1-z
uec 	      Quark Charge (2/3 for up type, -1/3 for down type quarks)
csum 	      Sum over of all quark charges (4/3-3/3=1/3 for 5 light flavours).

Mandelstam invariants:
sij=(pi+pj)^2
sii=pi^2

Propagator function:
propagator[x]=1/x.

Distributions:
del[1-x]= Dirac delta function of (1-x).
PlusD[1-x,a] = Plus distribution [log(1-x)^a/(1-x)]_+ as in eq.7.8.

Color factors:
CA,CF,C3FF,C4AA,C4AF,C4AF,dA,dF as defined in eq.2.7, 6.5.
CA=dF=nc;
CF=dA/dF/2


Generalized Poly Logarithms: arXiv: 0103059
G[a1,..,an,x]


***********      Master Integrals      *******************
Lists of the definition of the integrand of soft integrals (eq.3.5):
SoftMasters_Definition.txt

Lists of the solution of the canonical soft master integrals:
SoftMaster_Canonical_Results.txt

Transformation of Soft Master Integrals to Canonical Soft Master Integrals (eq.3.6):
Transformation_To_Canonical.txt


***********      Bare Partonic Coefficient Functions for single real emission contributions through N4LO in QCD      *******************
Series in as up to N3LO for Drell Yan and Higgs Boson Production at Threshold as in eq.7.7.
Gluon Fusion Higgs Boson Production:
SVXS_R_ggF.txt
Vector Boson Drell-Yan Production:
SVXS_R_VDY.txt



***********      Single Soft Emission Current Coeffiicients      *******************
Coefficients K_2 as in eq. 2.8 - 2.11
K2.txt
Coefficients K_2 as in eq. 2.12 - 2.13
K4A.txt
Coefficients K_2 as in eq. 2.14 - 2.15
K4F.txt

